Scaling Image Tokenizers with Grouped Spherical Quantization

Vision tokenizers have gained a lot of attraction due to their scalability and compactness; previous works depend on old-school GAN-based hyperparameters, biased comparisons, and a lack of comprehensive analysis of the scaling behaviours. To tackle those issues, we introduce Grouped Spherical Quantization (GSQ), featuring spherical codebook initialization and lookup regularization to constrain codebook latent to a spherical surface. Our empirical analysis of image tokenizer training strategies demonstrates that GSQ-GAN achieves superior reconstruction quality over state-of-the-art methods with fewer training iterations, providing a solid foundation for scaling studies. Building on this, we systematically examine the scaling behaviours of GSQ, specifically in latent dimensionality, codebook size, and compression ratios, and their impact on model performance. Our findings reveal distinct behaviours at high and low spatial compression levels, underscoring challenges in representing high-dimensional latent spaces. We show that GSQ can restructure high-dimensional latent into compact, low-dimensional spaces, thus enabling efficient scaling with improved quality. As a result, GSQ-GAN achieves a 16x down-sampling with a reconstruction FID (rFID) of 0.50.

==> figures_results/GITHUB-REPO/flex_gen/data_process/pretoken.py <==
import pyarrow as pa
import os
import pyarrow.parquet as pq
import pyarrow as pa
import pandas as pd
from PIL import Image
import io
from datasets import Dataset
import torch
import datasets
from torch.utils.data import DataLoader
from torchvision import transforms
from flex_gen.datasets.transforms import build_transforms
from flex_gen.datasets import build_dataset
from flex_gen.utils.config import name_output_dir
from pathlib import Path
from timm import create_model
from flex_gen import autoencoders
import argparse
import flex_gen.utils.distributed as distributed
from omegaconf import OmegaConf
from torch.utils.data.distributed import DistributedSampler
import tqdm
import numpy as np
import torch.distributed as dist
import random
import torch.nn.utils.rnn as rnn_utils
from data_process.statisitc import OnlineStats, compute_global_stats
from einops import rearrange


def get_image_schema(use_quantized=False):
    if use_quantized:
        image_schema = pa.schema(
            [
                pa.field("label", pa.int32()),
                pa.field("image_codes", pa.list_(pa.list_(pa.int32()))),
            ]
        )
    else:
        image_schema = pa.schema(
            [
                # pa.field("image", pa.list_(pa.list_(pa.list_(pa.float32())))),
                # pa.field("label", pa.float32()),
                pa.field("label", pa.int32()),
                pa.field("image_latent", pa.list_(pa.list_(pa.list_(pa.float32())))),
            ]
        )
    return image_schema


def get_video_schema(use_quantized=False):
    if use_quantized:
        video_schema = pa.schema(
            [
                pa.field("label", pa.int32()),
                pa.field("video_codes", pa.list_(pa.list_(pa.list_(pa.int32())))),
            ]
        )
    else:
        video_schema = pa.schema(
            [
                # pa.field("label", pa.float32()),
                pa.field("label", pa.int32()),
                pa.field(
                    "video_latent", pa.list_(pa.list_(pa.list_(pa.list_(pa.float32()))))
                ),
            ]
        )
    return video_schema


def create_parquet_file(filename, example_table):
    return pq.ParquetWriter(filename, example_table.schema)


def convert_batch_data_to_arrow_table(batch, schema):
    if "label" not in batch:
        batch["label"] = torch.zeros(1)

    df = pd.DataFrame({k: v.numpy().tolist() for k, v in batch.items()})
    table = pa.Table.from_pandas(df, schema=schema)
    return table


def main(configs):
    original_yaml = OmegaConf.load(configs.config_file)
    dataset_config = original_yaml.train_data.dataset
    transform_config = original_yaml.train_data.transforms
    dataset_name = original_yaml.train_data.dataset.get("path")

    data_transform = build_transforms(transform_config, dataset_name=dataset_name)
    dataset = build_dataset(dataset_config, transforms=data_transform)

    tokenzier = create_model(
        model_name=configs.model_name,
        path=configs.model_path,
        pretrained=True,
        map_location=torch.device("cpu"),
    ).cuda()
    tokenzier.eval()
    print(f"Model loaded, model name {configs.model_name}, path {configs.model_path}")

    target_folder = Path(configs.output_dir)
    os.makedirs(target_folder, exist_ok=True)
    print(f"Output folder {target_folder}")

    global_rank = distributed.get_global_rank()
    batch_size = configs.batch_size
    worker = configs.worker

    try:
        try_gvq_group = tokenzier.quantizers.__dict__.get("num_group", 1)
    except:
        try_gvq_group = 1

    stats = [OnlineStats() for i in range(try_gvq_group)]

    if configs.is_debug != 0:
        configs.is_debug = max(configs.is_debug, 5)

    use_quantized = configs.quantized
    image_schema = get_image_schema(use_quantized)
    video_schema = get_video_schema(use_quantized)

    print(f"Start processing data,   BS {batch_size}, Worker {worker}")
    for split in dataset.keys():
        sub_set = dataset[split]
        sampler = (
            DistributedSampler(sub_set) if distributed.get_global_size() > 1 else None
        )
        if sampler is not None:
            sampler.set_epoch(0)
        data_loader = DataLoader(
            sub_set,
            batch_size=batch_size,
            num_workers=worker,
            sampler=sampler,
            pin_memory=True,
            drop_last=False,
            # collate_fn=collate_fn,
        )
        filename = target_folder / f"{split}_shard_{global_rank}.parquet"
        parquet_writer = None
        step = 0

        for example in tqdm.tqdm(
            data_loader, disable=not distributed.is_main_process()
        ):
            with torch.no_grad():
                if "image" in example:
                    if use_quantized:
                        codes = tokenzier.tokenize(example["image"].cuda())
                        example["image_codes"] = codes.cpu().int()
                        # stats.update(codes.float())
                        stats[0].update(codes.float())

                    else:
                        latent = tokenzier.encode(example["image"].cuda())["quantized"]
                        example["image_latent"] = latent.cpu()
                        # print(f"========= {example['image_latent'].shape}")
                        # latent is (B, C, H, W)

                        group_latent = rearrange(
                            latent, "b (g d) h w -> b g d h w", g=try_gvq_group
                        )
                        for i in range(try_gvq_group):
                            stats[i].update(group_latent[:, i, :, :, :].contiguous())
                    example.pop("image")
                    arrow_table = convert_batch_data_to_arrow_table(
                        example, image_schema
                    )
                elif "video" in example:
                    assert batch_size == 1
                    # the input should be batch_size = 1
                    # and list of (C, H, W), length of the list is the number of frames
                    concact_video = torch.cat(example["video"], dim=0)

                    if configs.max_video_length != -1:
                        # its optioinal to extract only the first N frames
                        concact_video = concact_video[: configs.max_video_length]

                    res = []

                    if use_quantized:
                        for i in range(0, concact_video.shape[0], 100):
                            res.append(
                                tokenzier.tokenize(
                                    concact_video[i : i + 100].cuda()
                                ).cpu()
                            )
                        example["video_codes"] = (
                            torch.cat(res, dim=0).unsqueeze(0).int()
                        )
                    else:
                        # incase the video is too long, we use mini_batch=100 to avoid OOM
                        for i in range(0, concact_video.shape[0], 100):
                            res.append(
                                tokenzier.encode(concact_video[i : i + 100].cuda())[
                                    "quantized"
                                ].cpu()
                            )
                        example["video_latent"] = torch.cat(res, dim=0).unsqueeze(0)
                    example.pop("video")
                    stats[0].update(example["video_latent"])
                    arrow_table = convert_batch_data_to_arrow_table(
                        example, video_schema
                    )

            if parquet_writer is None:
                parquet_writer = create_parquet_file(filename, arrow_table)
            parquet_writer.write_table(arrow_table)
            step += 1
            if configs.is_debug != 0 and step >= configs.is_debug:
                break

        for group_id in range(try_gvq_group):
            local_stats = stats[group_id].get_stats()
            global_mean, global_var = compute_global_stats(local_stats)
            std = torch.sqrt(global_var)
            if dist.get_rank() == 0:
                print(
                    f"SPLIT: {split}  | group {group_id} |   MEAN {global_mean} | STD {std}"
                )

        dist.barrier()
        parquet_writer.close()


def get_args_parser(add_help: bool = True):
    parser = argparse.ArgumentParser("Pre-Token", add_help=add_help)
    parser.add_argument(
        "--config-file",
        "--config_file",
        default="",
        metavar="FILE",
        help="path to config file",
        required=True,
    )
    parser.add_argument(
        "--model_name",
        required=True,
    )
    parser.add_argument(
        "--model_path",
        required=True,
    )
    parser.add_argument(
        "--batch_size",
        default=96,
        type=int,
    )
    parser.add_argument(
        "--worker",
        default=20,
        help="Jureca for 64 and booster for 20",
    )
    parser.add_argument(
        "--output-dir",
        "--output_dir",
        default="logs_TEST",
        type=str,
        help="Output directory to save logs and checkpoints",
    )
    parser.add_argument(
        "--quantized",
        default=0,
        type=int,
    )

    parser.add_argument(
        "--is_debug",
        default=0,
        type=int,
    )
    parser.add_argument(
        "--max_video_length",
        default=-1,
        type=int,
    )

    return parser


if __name__ == "__main__":
    args = get_args_parser(add_help=True).parse_args()
    args.output_dir = name_output_dir(args.output_dir)
    distributed.enable(
        overwrite=True, dist_init=True, restrict_print_to_main_process=True
    )
    main(args)


==> figures_results/GITHUB-REPO/flex_gen/data_process/statisitc.py <==
import torch
import torch.distributed as dist

class OnlineStats:
    def __init__(self):
        self.n = 0
        self.mean = 0.0
        self.M2 = 0.0

    # def update(self, batch):
    #     """
    #     Update statistics with a new batch of data.
    #     :param batch: Tensor of shape (batch_size, features)
    #     """
    #     batch = batch.detach()
    #     batch = batch.view(batch.size(0), -1)  # Flatten if necessary
    #     batch_size, features = batch.size()
        
    #     # Compute batch statistics
    #     batch_mean = batch.mean(dim=0)
    #     batch_var = batch.var(dim=0, unbiased=False)
    #     batch_M2 = batch_var * batch_size

    #     # Update global statistics
    #     delta = batch_mean - self.mean
    #     total_n = self.n + batch_size

    #     new_mean = self.mean + delta * batch_size / total_n
    #     new_M2 = self.M2 + batch_M2 + delta.pow(2) * self.n * batch_size / total_n

    #     self.mean = new_mean
    #     self.M2 = new_M2
    #     self.n = total_n

    def update(self, batch):
        batch = batch.detach()
        batch = batch.view(-1)  # Flatten all elements
        batch_size = batch.numel()
        batch_mean = batch.mean()
        batch_var = batch.var(unbiased=False)
        batch_M2 = batch_var * batch_size

        delta = batch_mean - self.mean
        total_n = self.n + batch_size

        new_mean = self.mean + delta * batch_size / total_n
        new_M2 = self.M2 + batch_M2 + (delta ** 2) * self.n * batch_size / total_n

        self.mean = new_mean
        self.M2 = new_M2
        self.n = total_n

    def get_stats(self):
        return self.n, self.mean, self.M2

    @staticmethod
    def merge_stats(n1, mean1, M21, n2, mean2, M22):
        delta = mean2 - mean1
        total_n = n1 + n2
        if total_n == 0:
            return 0, torch.zeros_like(mean1), torch.zeros_like(M21)
        new_mean = mean1 + delta * n2 / total_n
        new_M2 = M21 + M22 + delta.pow(2) * n1 * n2 / total_n
        return total_n, new_mean, new_M2


def compute_global_stats(local_stats):
    """
    Compute global mean and variance from local statistics.
    :param local_stats: Tuple (n, mean, M2) from local rank
    :return: Tuple (global_mean, global_variance)
    """
    n, mean, M2 = local_stats

    # Prepare tensors for all_reduce
    device = mean.device
    n_tensor = torch.tensor([n], dtype=torch.float64, device=device)
    mean_tensor = mean.clone()
    M2_tensor = M2.clone()

    # All-reduce the statistics
    dist.all_reduce(n_tensor, op=dist.ReduceOp.SUM)
    dist.all_reduce(mean_tensor, op=dist.ReduceOp.SUM)
    dist.all_reduce(M2_tensor, op=dist.ReduceOp.SUM)

    total_n = n_tensor.item()
    if total_n == 0:
        global_mean = torch.zeros_like(mean)
        global_var = torch.zeros_like(M2)
    else:
        global_mean = mean_tensor / total_n
        global_var = M2_tensor / total_n

    return global_mean, global_var


==> figures_results/GITHUB-REPO/flex_gen/evaluation/eval_tokenizer.py <==
from flex_gen.utils.metrics import Metrics
import flex_gen.utils.distributed as distributed
from flex_gen.datasets import (
    build_dataset,
    build_dataloader,
    build_transforms,
    build_collate_fn,
)
from flex_gen.utils import utils
from timm import create_model
from omegaconf import OmegaConf, DictConfig
from accelerate.utils import set_seed
import argparse
import os
import tqdm
from accelerate import Accelerator
import torch
from flex_gen.utils.metrics.torchmetric_codebook import CodeBookMetric
from flex_gen import autoencoders
import sys
from PIL import Image
import numpy as np


class Evaluater:
    checkpoint_path = None

    def __init__(
        self,
        image_tokenizer,
        eval_metrics,
        eval_loader,
        image_logger_config,
        accelerate_configs=None,
        num_samples=5_000,
        spatial_scale=1,
    ):
        self.eval_metrics = eval_metrics
        self.image_tokenizer = image_tokenizer
        self.num_samples = num_samples
        self.fished_samples = 0
        self.image_logger_config = image_logger_config

        accelerate_configs = {} if accelerate_configs is None else accelerate_configs
        accelerate_configs["mixed_precision"] = "bf16"
        self.accelerator = Accelerator(
            **accelerate_configs,
        )
        self.len_of_loader = len(eval_loader)
        eval_loader = self.accelerator.prepare(eval_loader)
        self.eval_loader = iter(eval_loader)

        self.image_tokenizer.to(self.accelerator.device)

        if hasattr(self.image_tokenizer, "quantizers"):
            self.codebook_metric = CodeBookMetric(
                self.image_tokenizer.quantizers.num_embed
            )
        else:
            self.codebook_metric = None

        self.spatial_scale = spatial_scale

    @property
    def is_main(self):
        return self.accelerator.is_main_process

    @torch.no_grad()
    def valid_step(
        self,
        dl_iter,
    ):

        batch = next(dl_iter)
        if len(batch["image"].shape) == 5:
            B, T, C, H, W = batch["image"].shape
            new_sample = B * T
        elif len(batch["image"].shape) == 4:
            T = 1
            new_sample = batch["image"].shape[0]

        if self.fished_samples + new_sample > self.num_samples:
            rest_samples = (self.num_samples - self.fished_samples) // T
            rest_samples = max(1, rest_samples)
            for k in batch:
                batch[k] = batch[k][:rest_samples]
        self.fished_samples += new_sample
        valid_video = batch["image"].cuda()
        with self.accelerator.autocast():
            # model_return = self.image_tokenizer(
            #     valid_video, return_recon_loss_only=True
            # )
            
            if self.spatial_scale == 1:
                quantize_ret = self.image_tokenizer.encode(valid_video)
                codes = quantize_ret["codes"]
                recon = self.image_tokenizer.decode(quantize_ret['quantized'])

            # else:
            #     scale = self.spatial_scale
            #     x = valid_video
            #     B, C, H, W = x.shape
            #     x = x.view(B, C, H // scale, scale, W // scale, scale)  # Split H and W into groups of 2
            #     x = x.permute(0, 3, 5, 1, 2, 4)
            #     x = x.contiguous().view(B*scale*scale, C , H // scale, W // scale)  # Merge channels with interleaved positions

            #     quantize_ret = self.image_tokenizer.encode(x[0:B])
            #     codes = quantize_ret["codes"]
            #     recon = self.image_tokenizer.decode(quantize_ret['quantized'])
            #     valid_video = x[0:B]
            #     # recon = recon.view(B, scale, scale, C, H // scale, W // scale)
            #     # recon = recon.permute(0, 3, 4, 1, 5, 2)
            #     # recon = recon.contiguous().view(B, C, H, W)

        real = valid_video.clamp(-1, 1)
        fake = recon.clamp(-1, 1)

        # real = utils.rescale_image_tensor(
        #     real,
        #     self.image_logger_config.rescale_mean,
        #     self.image_logger_config.rescale_std,
        # )
        # fake = utils.rescale_image_tensor(
        #     fake,
        #     self.image_logger_config.rescale_mean,
        #     self.image_logger_config.rescale_std,
        # )
        self.eval_metrics.update(real=real, fake=fake)

        # self.save_to_local(real, fake, step=self.fished_samples, save=True)

        if self.codebook_metric is not None:
            self.codebook_metric.update(codes)

    def save_to_local(self, real, fake, step=0, save=False):
        if not save:
            return

        if self.is_main:
            real_img = real[0].cpu().float().numpy().transpose(1, 2, 0)
            fake_img = fake[0].cpu().float().numpy().transpose(1, 2, 0)
            real_img = (real_img * 255).astype(np.uint8)
            fake_img = (fake_img * 255).astype(np.uint8)
            Image.fromarray(real_img).save(f"./tmp/real_{step}.png")
            Image.fromarray(fake_img).save(f"./tmp/fake_{step}.png")

        self.accelerator.wait_for_everyone()

    def evaluate(self,):
        GB = 1024.0 * 1024.0 * 1024.0
        len_of_loader = self.len_of_loader
        self.eval_metrics.reset()
        self.image_tokenizer.eval()
        last_finished = 0
        with tqdm.trange(
            0,
            self.num_samples,
            desc="Validating",
            dynamic_ncols=True,
            disable=not self.is_main,
        ) as pbar:
            for step in pbar:
                self.valid_step(self.eval_loader)
                pbar.set_postfix(
                    memory=f"{torch.cuda.max_memory_allocated() / GB :.2f} GB",
                    samples=f"{self.fished_samples}/{self.num_samples}",
                )
                new_samples = self.fished_samples - last_finished
                last_finished = self.fished_samples
                pbar.update(new_samples)
                if self.fished_samples >= self.num_samples:
                    pbar.close()
                    break

        eval_results = self.eval_metrics.compute_and_reduce()

        to_print = f"!FLAG {self.checkpoint_path} "
        for k, v in eval_results.items():
            to_print += f"|{k}:{v:.4f}"

        if self.codebook_metric is not None:
            codebook_results = self.codebook_metric.get_result()
            for k, v in codebook_results.items():
                to_print += f"|{k}:{v:.4f}"

        if self.is_main:
            print(to_print + "|")


def main(
    configs,
    checkpoint_path,
    num_samples=5_000,
    batch_size=128,
    force_resolution=-1,
    spatial_scale=1,
):
    set_seed(configs.seed)

    train_configs = configs.pop("train", DictConfig({}))
    evaluation_configs = configs.pop("evaluation", DictConfig({}))
    # evaluation_configs["metrics"] = ["ssim", "mse", "psnr", "fid", "is"]
    eval_metrics = Metrics(
        metrics_list=evaluation_configs.get("metrics", ["mse"]),
        dataset_name=evaluation_configs.get("dataset_name", None),
        device=f"cuda:{os.environ.get('LOCAL_RANK', 0)}",
    )

    model_configs = configs.pop("model", {})
    model_name = model_configs.pop("name")
    model_configs["path"] = checkpoint_path
    model_configs["pretrained"] = True
    image_tokenizer = create_model(model_name=model_name, **model_configs)

    # build eval data loader
    eval_data_configs = cfg.pop("eval_data", None)
    dataset_name = eval_data_configs.dataset.get("path")
    eval_transforms_config = eval_data_configs.pop("transforms", None)
    eval_data_loader_configs = eval_data_configs.pop("dataloader")
    eval_data_loader_configs.batch_size = batch_size

    if force_resolution is not None and force_resolution > 0:
        eval_transforms_config.input_size = force_resolution

    eval_data_transform = build_transforms(
        eval_transforms_config, dataset_name=dataset_name
    )
    eval_dataset = build_dataset(
        eval_data_configs.pop("dataset"),
        transforms=eval_data_transform,
    )
    print(f"Toal samples: {len(eval_dataset)}")
    eval_collate_fn = build_collate_fn(eval_data_configs.pop("collate_fn", None))
    eval_loader = build_dataloader(
        eval_dataset,
        collate_fn=eval_collate_fn,
        dataloader_config=eval_data_loader_configs,
    )

    logger_configs = configs.pop("logger", {})
    image_logger_config = logger_configs.pop("image_logger", {None})

    accelerate_configs = configs.pop("accelerate", DictConfig({}))

    evaluater = Evaluater(
        image_tokenizer,
        eval_metrics,
        eval_loader,
        accelerate_configs=accelerate_configs,
        num_samples=num_samples,
        image_logger_config=image_logger_config,
        spatial_scale=spatial_scale,
    )

    res = evaluater.evaluate()
    print("done!")
    sys.exit(0)


def get_args_parser(add_help: bool = True):
    parser = argparse.ArgumentParser("Diffusion Evaluate", add_help=add_help)
    parser.add_argument(
        "--config-file",
        "--config_file",
        default="",
        metavar="FILE",
        help="path to config file",
    )
    parser.add_argument(
        "--checkpoint_path",
        "--checkpoint-path",
        default=None,
        help="manually restore from a specific checkpoint directory",
    )
    parser.add_argument(
        "--num_samples",
        "--num-samples",
        default=1_000,
        type=int,
        help="number of samples to generate",
    )
    parser.add_argument(
        "--batch_size",
        "--batch_size",
        default=128,
        type=int,
        help="number of samples to generate",
    )
    parser.add_argument(
        "--resolution",
        default=-1,
        type=int,
        help="number of samples to generate",
    )
    parser.add_argument(
        "--spatial_scale",
        default=1,
        type=int,
        help="number of samples to generate",
    )
    parser.add_argument(
        "opts",
        help="""
Modify config options at the end of the command. For Yacs configs, use
space-separated "PATH.KEY VALUE" pairs.
For python-based LazyConfig, use "path.key=value".
        """.strip(),
        default=None,
        nargs=argparse.REMAINDER,
    )
    return parser


if __name__ == "__main__":
    args = get_args_parser(add_help=True).parse_args()
    distributed.enable(overwrite=True, dist_init=False)

    cfg = OmegaConf.load(args.config_file)
    cfg = OmegaConf.merge(cfg, OmegaConf.from_cli(args.opts))
    cfg.args = OmegaConf.create(vars(args))
    cfg = OmegaConf.create(cfg)

    main(
        cfg,
        checkpoint_path=args.checkpoint_path,
        num_samples=args.num_samples,
        batch_size=args.batch_size,
        force_resolution=args.resolution,
        spatial_scale=args.spatial_scale,
    )


==> figures_results/GITHUB-REPO/flex_gen/evaluation/parse_tokenzier_results.py <==
import os
import argparse


def get_run_name(line):
    line = line.replace("//", "/")
    return line.split("Start testing on ")[1].split("/")[-2]


def get_steps(line):
    EVAL_str = line.split(".pt")[0]
    steps = int(EVAL_str.split("eval_")[1])
    return steps


def parse_result(line):
    res = {}
    line = line.split("|")
    for item in line:
        if item == "" or ":" not in item:
            continue
        key = item.split(":")[0]
        value = item.split(":")[1]
        res[key] = value

    # return f"{res['ssim']},{res['psnr']},{res['fid']},{res['is_mean']},{res['perplexity']},{res['used_codebook']}"
    return (
        f"{res['fid']} & {res['is_mean']} & {res['ssim']} & {res['used_codebook']} \%"
    )


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--input_file", type=str, default="./res_token.log")
    args = parser.parse_args()

    with open(args.input_file, "r") as f:
        lines = f.readlines()

    for line in lines:
        line = line.strip()
        if "Start testing on" in line:
            print("--------------------")
            print(get_run_name(line))
            continue
        if "Testing on " in line and ".pt" in line:
            steps = get_steps(line)
            continue
        if "!FLAG" in line:
            res = parse_result(line)
            print(f"{steps},{res}")


if __name__ == "__main__":
    main()


==> figures_results/GITHUB-REPO/flex_gen/evaluation/run_tokenizer_eval.sh <==
# resolution=128
resolution=256
SAMPLES_FOR_TEST=50000
BATCH_SIZE=10

# resolution=512
# SAMPLES_FOR_TEST=1000
# BATCH_SIZE=50

spatial_scale=1

configs_of_training_lists=()

for cfg_dir in "${configs_of_training_lists[@]}"
do
    configs_of_training=$cfg_dir"config.yaml"
    checkpoint_dir=$cfg_dir"models/"
    
    echo "Start testing on $configs_of_training"
    checkpoint_arr=()
    # for (( i=10; i<=10000; i+=10 ))
    # for (( i=10000; i<=10000000; i+=10000 ))
    # for (( i=80000; i<=80000; i+=1 ))
    for (( i=50000; i<=50000; i+=1 ))
    do
        checkpoint="eval_${i}.pt"
        # checkpoint="checkpoint_${i}.pt"
        if [ ! -f "${checkpoint_dir}${checkpoint}" ]; then
            break
        fi
        checkpoint_arr+=("$checkpoint")
    done

    for checkpoint in "${checkpoint_arr[@]}"
    do
        echo "-----------------------"
        echo "Testing on $checkpoint"
        NUMBER_OF_GPUS=4
        torchrun --nnodes=1 --nproc_per_node=$NUMBER_OF_GPUS ./evaluation/eval_tokenizer.py --config_file=$configs_of_training \
        --checkpoint_path=$checkpoint_dir$checkpoint --num_samples=$(($SAMPLES_FOR_TEST/$NUMBER_OF_GPUS)) --batch_size=$BATCH_SIZE \
        --resolution=$resolution --spatial_scale=$spatial_scale \
        opts evaluation.metrics=[mse,fid,is,lpips,psnr,ssim]
        # opts evaluation.metrics=[mse,fid,is,sfid,fdd,lpips,psnr,ssim]
    done

    echo "=====> Done"
    echo "@@@@@@@@@@@@@@@@@@@"
done



==> figures_results/GITHUB-REPO/flex_gen/flex_gen/__init__.py <==
from . import autoencoders
from . import discriminators
from . import layers
from . import algorithms


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/algorithms/__init__.py <==
from .ema.ema import update_ema


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/algorithms/ema/ema.py <==
import torch
from torch import nn
import copy
from collections import OrderedDict


@torch.no_grad()
def update_ema(ema_model, model, beta=0.9999, **kwargs):
    """
    Step the EMA model towards the current model.
    """
    ema_params = OrderedDict(ema_model.named_parameters())
    model_params = OrderedDict(model.named_parameters())
    assert set(ema_params.keys()) == set(model_params.keys())

    for name, param in model_params.items():
        # TODO: Consider applying only to params that require_grad to avoid small numerical changes of pos_embed
        ema_params[name].mul_(beta).add_(param.data, alpha=1 - beta)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/__init__.py <==
from .hf_models import *
from .taming import *
from .flexTokenizer import *


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/baselineConv/__init__.py <==
from timm.models import register_model
from flex_gen.autoencoders.baselineConv.baselineConvVAE import BaselineConvVAE
from flex_gen.autoencoders.baselineConv.baselineResConvVAE import BaselineResConvVAE

@register_model
def baseline_conv_vae(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return BaselineConvVAE.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return BaselineConvVAE(
        **kwargs
    )


@register_model
def baseline_res_conv_vae(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return BaselineResConvVAE.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return BaselineResConvVAE(
        **kwargs
    )


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/baselineConv/baselineConvVAE.py <==
from flex_gen.autoencoders.taming.layers import Encoder, Decoder
import torch
import torch.nn as nn
from typing import Dict, Tuple
from flex_gen.autoencoders.basic_tokenizer import Basictokenizer

from flex_gen.quantizers import AnyQuantizer


class BaselineConvVAE(Basictokenizer):
    def __init__(
        self,
        *,
        in_channels: int = 3,
        hidden_channels: int = 128,
        embedding_dim: int = 256,
        out_channels=None,
        quantizer_aux_loss_weight=1.0,
        quantizer_config={
            "quantize_type": "vq",
            "embed_dim": 4,
            "num_embed": 16384,
        },
        bias=False,
    ):
        super().__init__(**self.capture_init_args(locals()))
        self.config = {}
        self.config["in_channels"] = in_channels
        self.config["hidden_channels"] = hidden_channels
        self.config["embedding_dim"] = embedding_dim
        self.config["out_channels"] = out_channels
        self.config["quantizer_aux_loss_weight"] = quantizer_aux_loss_weight
        self.config["quantizer_config"] = quantizer_config
        if out_channels is None:
            out_channels = in_channels
        self.quantizer_aux_loss_weight = quantizer_aux_loss_weight

        self.encoder = nn.Sequential(
            nn.Conv2d(in_channels, hidden_channels, 4, stride=2, padding=1, bias=bias),
            nn.ReLU(inplace=True),
            nn.Conv2d(
                hidden_channels, hidden_channels, 4, stride=2, padding=1, bias=bias
            ),
            nn.ReLU(inplace=True),
            nn.Conv2d(
                hidden_channels, hidden_channels, 4, stride=2, padding=1, bias=bias
            ),
            nn.ReLU(inplace=True),
        )
        self.quant_conv = nn.Conv2d(
            hidden_channels, embedding_dim, kernel_size=1, stride=1, padding=0
        )
        nn.init.kaiming_normal_(self.quant_conv.weight, nonlinearity="linear")

        self.quantizers = AnyQuantizer.build_quantizer(quantizer_config)

        self.decoder = nn.Sequential(
            nn.ReLU(inplace=True),
            nn.ConvTranspose2d(
                hidden_channels, hidden_channels, 4, stride=2, padding=1, bias=bias
            ),
            nn.ReLU(inplace=True),
            nn.ConvTranspose2d(
                hidden_channels, hidden_channels, 4, stride=2, padding=1, bias=bias
            ),
            nn.ReLU(inplace=True),
        )

        # self.conv_out = nn.Conv2d(hidden_channels, out_channels, 1)

        self.conv_out = nn.Conv2d(
            hidden_channels, out_channels, kernel_size=3, stride=1, padding=1, bias=bias
        )

        self.post_quant_conv = nn.ConvTranspose2d(
            embedding_dim,
            hidden_channels,
            kernel_size=4,
            stride=2,
            padding=1,
        )

        nn.init.kaiming_normal_(self.post_quant_conv.weight, nonlinearity="linear")

    def parameters(self):
        return [
            *self.encoder.parameters(),
            *self.decoder.parameters(),
            *self.quant_conv.parameters(),
            *self.post_quant_conv.parameters(),
            *self.quantizers.parameters(),
            *self.conv_out.parameters(),
        ]

    @property
    def device(self) -> torch.device:
        return next(self.parameters()).device

    def get_extra_state(self):
        return {"config": self.config}

    def set_extra_state(self, state):
        pass

    def get_last_dec_layer(self) -> torch.Tensor:
        """Get the weight of the last layer of the decoder."""
        return self.conv_out.weight

    def encode(self, x: torch.Tensor):
        """Encode an input tensor into a latent tensor."""
        h = self.encoder(x)
        latent = self.quant_conv(h)
        # Split the moments into mean and log variance
        return self.quantizers(latent)

    def decode(self, z: torch.Tensor):
        """Decode a latent tensor into an output tensor."""
        z = self.post_quant_conv(z)
        x_recon = self.decoder(z)
        x_recon = self.conv_out(x_recon)
        return x_recon

    def forward(
        self,
        x: torch.Tensor,
        return_recon_loss_only=False,
    ) -> Dict[str, torch.Tensor]:
        """Forward through the autoencoder."""

        quantize_ret = self.encode(x)
        quantized = quantize_ret.pop("quantized")
        codes = quantize_ret.pop("codes")
        x_recon = self.decode(quantized)

        recon_loss = torch.nn.functional.mse_loss(x, x_recon)
        if return_recon_loss_only:
            return {
                "codes": codes,
                "recon": x_recon,
                "quantized": quantized,
                "recon_loss": recon_loss,
            }

        aux_losses = quantize_ret.pop("aux_loss", self.zero)
        quantizer_loss_breakdown = {"QUANT_" + k: v for k, v in quantize_ret.items()}

        loss_sum = recon_loss + aux_losses * self.quantizer_aux_loss_weight
        loss_breakdown = {
            "codes": codes,
            "recon": x_recon,
            "recon_loss": recon_loss,
            "aux_loss": aux_losses,
            "quantized": quantized,
        }
        loss_breakdown.update(quantizer_loss_breakdown)

        return loss_sum, loss_breakdown


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/baselineConv/baselineResConvVAE.py <==
from flex_gen.autoencoders.taming.layers import Encoder, Decoder
import torch
import torch.nn as nn
from typing import Dict, Tuple
from flex_gen.autoencoders.basic_tokenizer import Basictokenizer

# from torch.nn import GroupNorm
from flex_gen.quantizers import AnyQuantizer
from torch.nn import functional as F
from einops import rearrange

NUM_GROUPS = 1
# NUM_GROUPS = 32


class BaselineResConvVAE(Basictokenizer):
    def __init__(
        self,
        *,
        in_channels: int = 3,
        hidden_channels: int = 128,
        embedding_dim: int = 256,
        num_res_blocks=2,
        channel_multipliers=[1, 1, 1],
        out_channels=None,
        quantizer_aux_loss_weight=1.0,
        quantizer_config={
            "quantize_type": "vq",
            "embed_dim": 4,
            "num_embed": 16384,
        },
        bias=False,
    ):
        super().__init__(**self.capture_init_args(locals()))
        self.config = {}
        self.config["in_channels"] = in_channels
        self.config["hidden_channels"] = hidden_channels
        self.config["embedding_dim"] = embedding_dim
        self.config["out_channels"] = out_channels
        self.config["num_res_blocks"] = num_res_blocks
        self.config["channel_multipliers"] = channel_multipliers
        self.config["quantizer_aux_loss_weight"] = quantizer_aux_loss_weight
        self.config["quantizer_config"] = quantizer_config
        if out_channels is None:
            out_channels = in_channels
        self.quantizer_aux_loss_weight = quantizer_aux_loss_weight

        self.encoder = ResConvEncoder(
            in_channels=in_channels,
            hidden_channels=hidden_channels,
            num_res_blocks=num_res_blocks,
            channel_multipliers=channel_multipliers,
            embed_dim=embedding_dim,
            bias=bias,
        )
        self.quantizers = AnyQuantizer.build_quantizer(quantizer_config)
        self.decoder = ResConvDecoder(
            hidden_channels=hidden_channels,
            num_res_blocks=num_res_blocks,
            channel_multipliers=channel_multipliers,
            embed_dim=embedding_dim,
            bias=bias,
        )

        # self.conv_out = nn.Conv2d(hidden_channels, out_channels, 1)

        self.conv_out = nn.Conv2d(
            hidden_channels, out_channels, kernel_size=3, stride=1, padding=1, bias=bias
        )

    def parameters(self):
        return [
            *self.encoder.parameters(),
            *self.decoder.parameters(),
            *self.quantizers.parameters(),
            *self.conv_out.parameters(),
        ]

    def get_extra_state(self):
        return {"config": self.config}

    def set_extra_state(self, state):
        pass

    def get_last_dec_layer(self) -> torch.Tensor:
        """Get the weight of the last layer of the decoder."""
        return self.conv_out.weight

    def encode(self, x: torch.Tensor):
        """Encode an input tensor into a latent tensor."""
        latent = self.encoder(x)
        # latent = self.quant_conv(latent)
        # Split the moments into mean and log variance
        return self.quantizers(latent)

    def decode(self, z: torch.Tensor):
        """Decode a latent tensor into an output tensor."""
        x_recon = self.decoder(z)
        x_recon = self.conv_out(x_recon)
        return x_recon

    def forward(
        self,
        x: torch.Tensor,
        return_recon_loss_only=False,
    ) -> Dict[str, torch.Tensor]:
        """Forward through the autoencoder."""

        quantize_ret = self.encode(x)
        quantized = quantize_ret.pop("quantized")
        codes = quantize_ret.pop("codes")
        x_recon = self.decode(quantized)

        recon_loss = torch.nn.functional.mse_loss(x, x_recon)
        if return_recon_loss_only:
            return {
                "codes": codes,
                "recon": x_recon,
                "quantized": quantized,
                "recon_loss": recon_loss,
            }

        aux_losses = quantize_ret.pop("aux_loss", self.zero)
        quantizer_loss_breakdown = {"QUANT_" + k: v for k, v in quantize_ret.items()}

        loss_sum = recon_loss + aux_losses * self.quantizer_aux_loss_weight
        loss_breakdown = {
            "codes": codes,
            "recon": x_recon,
            "recon_loss": recon_loss,
            "aux_loss": aux_losses,
            "quantized": quantized,
        }
        loss_breakdown.update(quantizer_loss_breakdown)

        return loss_sum, loss_breakdown


class ResBlock(nn.Module):
    def __init__(self, in_channels: int, out_channels: int = None, bias: bool = False):
        """
        :param in_channels: input channels of the residual block
        :param out_channels: if None, use in_channels. Else, adds a 1x1 conv layer.
        """
        super().__init__()

        if out_channels is None or out_channels == in_channels:
            out_channels = in_channels
            self.conv_shortcut = None
        else:
            self.conv_shortcut = nn.Conv2d(
                in_channels, out_channels, kernel_size=1, padding="same", bias=bias
            )

        self.norm1 = GroupNorm(num_groups=NUM_GROUPS, num_channels=in_channels)
        self.conv1 = nn.Conv2d(
            in_channels, out_channels, kernel_size=3, padding="same", bias=bias
        )

        self.norm2 = GroupNorm(num_groups=NUM_GROUPS, num_channels=out_channels)
        self.conv2 = nn.Conv2d(
            out_channels, out_channels, kernel_size=3, padding="same", bias=bias
        )

    def forward(self, x):

        residual = F.silu(self.norm1(x))
        residual = self.conv1(residual)

        residual = F.silu(self.norm2(residual))
        residual = self.conv2(residual)

        if self.conv_shortcut is not None:
            # contiguous prevents warning:
            # https://github.com/pytorch/pytorch/issues/47163
            # https://discuss.pytorch.org/t/why-does-pytorch-prompt-w-accumulate-grad-h-170-warning-grad-and-param-do-not-obey-the-gradient-layout-contract-this-is-not-an-error-but-may-impair-performance/107760
            x = self.conv_shortcut(x.contiguous())

        return x + residual


class Downsample(nn.Module):
    def __init__(self, kernel_size: int = 2, stride: int = 2, padding: int = 0):
        super().__init__()

        self.kernel_size = kernel_size
        self.stride = stride
        self.padding = padding

    def forward(self, x):
        res = F.avg_pool2d(x, self.kernel_size, self.stride, self.padding)
        return res


class Upsample(nn.Module):
    def __init__(
        self,
        channels: int,
        scale_factor: float = 2.0,
        mode: str = "nearest-exact",
        bias: bool = False,
    ):
        super().__init__()

        self.scale_factor = scale_factor
        self.mode = mode

        self.conv = nn.Conv2d(
            channels, channels, kernel_size=3, stride=1, padding="same", bias=bias
        )

    def forward(self, x):
        x = F.interpolate(x, scale_factor=self.scale_factor, mode=self.mode)
        return self.conv(x)


class ResConvEncoder(nn.Module):
    def __init__(
        self,
        in_channels,
        hidden_channels,
        num_res_blocks,
        channel_multipliers,
        embed_dim,
        bias,
    ):
        super().__init__()
        # get params start
        channels = hidden_channels
        num_res_blocks = num_res_blocks
        channel_multipliers = channel_multipliers
        embed_dim = embed_dim
        bias = bias
        # get params end

        self.conv_in = nn.Conv2d(
            in_channels, channels, kernel_size=3, stride=1, padding=1, bias=bias
        )

        blocks = []
        ch_in = channels

        for i in range(len(channel_multipliers)):

            ch_out = channels * channel_multipliers[i]
            for _ in range(num_res_blocks):
                blocks.append(ResBlock(ch_in, ch_out, bias))
                ch_in = ch_out

            blocks.append(Downsample())

        self.blocks = nn.Sequential(*blocks)

        self.final_residual = nn.Sequential(
            *[ResBlock(ch_in, ch_in, bias) for _ in range(num_res_blocks)]
        )

        self.norm = GroupNorm(num_groups=NUM_GROUPS, num_channels=ch_in)
        self.conv_out = nn.Conv2d(
            ch_in, embed_dim, kernel_size=1, padding="same", bias=bias
        )

    def forward(self, x):

        x = self.conv_in(x)
        x = self.blocks(x)
        x = self.final_residual(x)
        x = self.norm(x)
        x = F.silu(x)
        x = self.conv_out(x)
        return x


class ResConvDecoder(nn.Module):
    def __init__(
        self, hidden_channels, num_res_blocks, channel_multipliers, embed_dim, bias
    ):

        super().__init__()

        # get params start
        channels = hidden_channels
        num_res_blocks = num_res_blocks
        channel_multipliers = channel_multipliers
        embed_dim = embed_dim
        bias = bias
        # get params end

        ch_in = channels * channel_multipliers[-1]

        self.conv_in = nn.Conv2d(
            embed_dim, ch_in, kernel_size=3, stride=1, padding=1, bias=bias
        )
        self.initial_residual = nn.Sequential(
            *[ResBlock(ch_in, ch_in, bias) for _ in range(num_res_blocks)]
        )

        blocks = []
        for i in reversed(range(len(channel_multipliers))):
            blocks.append(Upsample(ch_in))
            ch_out = channels * channel_multipliers[i - 1] if i > 0 else channels

            for _ in range(num_res_blocks):
                blocks.append(ResBlock(ch_in, ch_out, bias))
                ch_in = ch_out

        self.blocks = nn.Sequential(*blocks)

        self.norm = GroupNorm(num_groups=NUM_GROUPS, num_channels=channels)
        # self.conv_out = nn.Conv2d(
        #     channels, 3, kernel_size=3, stride=1, padding=1, bias=bias
        # )

    def forward(self, x):
        x = self.conv_in(x)
        x = self.initial_residual(x)
        x = self.blocks(x)
        x = self.norm(x)
        x = F.silu(x)
        # x = self.conv_out(x)
        return x


class GroupNorm(nn.Module):
    def __init__(self, num_groups: int, num_channels: int, eps: float = 1e-6):
        """
        We use a custom implementation for GroupNorm, since h=w=1 may raise some problem,
        see https://github.com/pytorch/pytorch/issues/115940
        """
        super().__init__()

        if num_channels % num_groups != 0:
            raise ValueError("num_channels must be divisible by num_groups")

        self.num_groups = num_groups
        self.num_channels = num_channels
        self.eps = eps

        self.weight = nn.Parameter(torch.ones(1, num_channels, 1, 1))
        self.bias = nn.Parameter(torch.zeros(1, num_channels, 1, 1))

    def forward(self, x: torch.Tensor) -> torch.Tensor:

        b, c, h, w = x.shape

        x = rearrange(x, "b (g n) h w -> b g (n h w)", g=self.num_groups)
        mean = torch.mean(x, dim=2, keepdim=True)
        variance = torch.var(x, dim=2, keepdim=True)

        x = (x - mean) / (variance + self.eps).sqrt()

        x = rearrange(x, "b g (n h w) -> b (g n) h w", h=h, w=w)

        x = x * self.weight + self.bias

        return x

    def extra_repr(self) -> str:
        return f"{self.num_groups}, {self.num_channels}, eps={self.eps}"


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/basic_tokenizer.py <==
from torch import nn
import torch
import pickle
from pathlib import Path
import copy
from einops import rearrange


class Basictokenizer(nn.Module):

    @staticmethod
    def capture_init_args(locals_):
        # Remove 'self' and '__class__' from locals
        args = copy.deepcopy(locals_)
        args.pop("self", None)
        args.pop("__class__", None)
        return args

    def __init__(self, **kwargs):
        super().__init__()
        cleaned_kwargs = self.capture_init_args(kwargs)
        # dummy loss
        self._configs = pickle.dumps(cleaned_kwargs)
        self.register_buffer("zero", torch.tensor(0.0), persistent=False)

    @classmethod
    def init_and_load_from(cls, path, strict=True):
        path = Path(path)
        assert path.exists()
        pkg = torch.load(str(path), map_location="cpu")
        pkg.pop("self", None)
        pkg.pop("__class__", None)

        assert "config" in pkg, "model configs were not found in this saved checkpoint"
        print(f"loading Tokenizer from {str(path)} ....")
        config = pickle.loads(pkg["config"])
        tokenizer = cls(**config)
        tokenizer.load(path, strict=strict)
        return tokenizer

    @property
    def device(self) -> torch.device:
        return next(self.parameters()).device

    def copy_for_eval(self):
        device = self.device
        vae_copy = copy.deepcopy(self.cpu())
        vae_copy.eval()
        return vae_copy.to(device)

    def state_dict(self, *args, **kwargs):
        return super().state_dict(*args, **kwargs)

    def load_state_dict(self, *args, **kwargs):
        return super().load_state_dict(*args, **kwargs)

    def save(self, path, overwrite=True):
        path = Path(path)
        assert overwrite or not path.exists(), f"{str(path)} already exists"

        model_state_dict_cpu = {k: v.cpu() for k, v in self.state_dict().items()}

        pkg = dict(
            # model_state_dict=self.state_dict(),
            model_state_dict=model_state_dict_cpu,
            # version=__version__,
            config=self._configs,
        )

        print(f"saving model to {str(path)}")
        torch.save(pkg, str(path))

    def load(self, path, strict=True):
        path = Path(path)
        assert path.exists()

        pkg = torch.load(str(path), map_location="cpu", weights_only=True)
        state_dict = pkg.get("model_state_dict")

        assert (
            state_dict is not None
        ), "model state_dict was not found in this saved checkpoint"

        self.load_state_dict(state_dict, strict=strict)

    @torch.no_grad()
    def tokenize(self, video):
        self.eval()
        x = self.encode(video)
        return x["codes"]

    @torch.no_grad()
    def indice_to_code(self, indices):
        return self.quantizers.indice_to_code(indices)

    @torch.no_grad()
    def decode_from_code_indices(
        self,
        codes,
    ):
        quantized = self.quantizers.indice_to_code(codes)
        return self.decode(rearrange(quantized, "b ... c -> b c ..."))

    @torch.no_grad()
    def latent_to_indice(self, latents):
        return self.quantizers.latent_to_indice(latents)[0]

    def encode(self, x):
        """
        return is the latent itself
        """
        raise NotImplementedError

    def decode(self, x):
        """
        return is the reconstracted image
        """
        raise NotImplementedError

    def forward(self, x, return_codes=False):
        """
        return is a 2-tuple of (loss_sum, loss_breakdown)
        loss_breakdown = {
            "recon": x_recon,
            "recon_loss": recon_loss,
            "aux_loss": aux_losses,
            "quantized": z,
            "codes": codes,
            "random_latent": encoded_dist.sample(),
        }
        """
        raise NotImplementedError

    def get_last_dec_layer(self):
        raise NotImplementedError


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/flexTokenizer/__init__.py <==
from timm.models import register_model
from .flexTokenizer import FlexTokenizer
from huggingface_hub import hf_hub_download

"""
The magvit2 here is fully euqal to the (2d Conv) magvit2 model in the paper

The flex_openmagvit and flex_vqgan are not equal to the models in the paper, the difference is :
==== MagViT2 ====
(extra) Residual block : D   -> D//2
(0-N)   Residual blocks: D/2 -> D//2

==== Flex OpenMagViT and Flex Vqgan====
(0)   Residual blocks: D    -> D//2 
(1-N) Residual blocks: D//2 -> D//2 


The MagViT always has few more ResBlocks for channel reduction/increase,

"""

@register_model
def flexTokenizer(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return FlexTokenizer.init_and_load_from(path=kwargs["path"])
        elif 'repo_id' in kwargs:
            # Automatically fetch pretrained weights from Hugging Face Hub
            repo_id = kwargs.get("repo_id")
            filename = kwargs.get("filename", "checkpoint.safetensors")  # Default file
            # Download from Hugging Face
            checkpoint_path = hf_hub_download(repo_id=repo_id, filename=filename)
            return FlexTokenizer.init_and_load_from(path=checkpoint_path)            
        else:
            raise ValueError("path is required for pretrained model")

    return FlexTokenizer(**kwargs)


@register_model
def flex_magvit2(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return FlexTokenizer.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return FlexTokenizer(
        use_adaptive_norm=True, use_learnable_up_down_sample=True, **kwargs
    )


@register_model
def flex_openmagvit(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return FlexTokenizer.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return FlexTokenizer(
        use_adaptive_norm=True,
        use_learnable_up_down_sample=True,
        channel_multipliers=(1, 2, 2, 4),
        encoder_layer_configs=(2, 2, 2, 2, 2),
        decoder_layer_configs=(2, 2, 2, 2, 2),
        **kwargs
    )


@register_model
def flex_vqgan(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return FlexTokenizer.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return FlexTokenizer(
        channel_multipliers=(1, 2, 2, 4),
        encoder_layer_configs=(2, 2, 2, 2, 2),
        decoder_layer_configs=(2, 2, 2, 2, 2),
        mid_block_attn=True,
    )

==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/flexTokenizer/flexTokenizer.py <==
import torch
import torch.nn.functional as F
from torch import nn, Tensor
from flex_gen.quantizers import AnyQuantizer
from flex_gen.autoencoders.basic_tokenizer import Basictokenizer

from .flexTokenizerEncoder import Encoder
from .flexTokenizerDecoder import Decoder


class FlexTokenizer(Basictokenizer):
    def __init__(
        self,
        *,
        input_channels=3,
        hidden_channels=128,
        encoder_layer_configs=(4, 3, 4, 3, 4),
        decoder_layer_configs=(3, 4, 3, 4, 4),
        # from w.r.to the channel multiplier, the first one is the input channel
        channel_multipliers=(1, 2, 2, 4),
        mid_block_attn=False,
        attention_resolutions=(),
        embedding_dim=4,
        use_adaptive_norm=False,
        use_learnable_up_down_sample=False,
        residual_conv_kernel_size=3,
        input_conv_kernel_size=3,
        output_conv_kernel_size=3,
        dropout_probability=0.0,
        quantizer_aux_loss_weight=1.0,
        quantizer_config={
            "quantize_type": "vq",
            "embed_dim": 4,
            "num_embed": 8192,
        },
    ):
        super().__init__(**self.capture_init_args(locals()))

        if attention_resolutions is None:
            attention_resolutions = []
        elif isinstance(attention_resolutions, int):
            attention_resolutions = [attention_resolutions]

        self.quantizer_aux_loss_weight = quantizer_aux_loss_weight
        self.encoder = Encoder(
            input_channels=input_channels,
            hidden_channels=hidden_channels,
            embedding_dim=embedding_dim,
            channel_multipliers=channel_multipliers,
            num_residual_blocks=encoder_layer_configs,
            attention_resolutions=attention_resolutions,
            dropout_probability=dropout_probability,
            use_attention=mid_block_attn,
            residual_conv_kernel_size=residual_conv_kernel_size,
            input_conv_kernel_size=input_conv_kernel_size,
        )

        self.decoder = Decoder(
            output_channels=input_channels,
            hidden_channels=hidden_channels,
            embedding_dim=embedding_dim,
            channel_multipliers=channel_multipliers,
            num_residual_blocks=decoder_layer_configs,
            attention_resolutions=attention_resolutions,
            dropout_probability=dropout_probability,
            use_depth_to_space=use_learnable_up_down_sample,
            use_attention=mid_block_attn,
            use_adaptive_norm=use_adaptive_norm,
            residual_conv_kernel_size=residual_conv_kernel_size,
            output_conv_kernel_size=output_conv_kernel_size,
        )
        self.quantizers = AnyQuantizer.build_quantizer(quantizer_config)

    @property
    def device(self):
        return self.zero.device

    def parameters(self):
        return [
            *self.encoder.parameters(),
            *self.decoder.parameters(),
            *self.quantizers.parameters(),
        ]

    def encode(
        self,
        x: Tensor,
        quantize=False,
    ):
        x = self.encoder(x)
        return self.quantizers(x)

    def decode(self, quantized: Tensor):
        return self.decoder(quantized)

    def get_last_dec_layer(self):
        return self.decoder.final_layers[-1].weight

    def forward(
        self,
        video: Tensor,
        return_recon_loss_only=False,
    ):

        quantize_ret = self.encode(video)
        quantized = quantize_ret.pop("quantized")
        codes = quantize_ret.pop("codes")

        recon_video = self.decode(quantized)

        recon_loss = F.mse_loss(video, recon_video)
        if return_recon_loss_only:
            return {
                "codes": codes,
                "recon": recon_video,
                "recon_loss": recon_loss,
                "quantized": quantized,
            }

        aux_losses = quantize_ret.pop("aux_loss", self.zero)
        quantizer_loss_breakdown = {"QUANT_" + k: v for k, v in quantize_ret.items()}

        loss_sum = recon_loss + aux_losses * self.quantizer_aux_loss_weight
        loss_breakdown = {
            "codes": codes,
            "recon": recon_video,
            "recon_loss": recon_loss,
            "aux_loss": aux_losses,
            "quantized": quantized,
        }
        loss_breakdown.update(quantizer_loss_breakdown)

        return loss_sum, loss_breakdown


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/flexTokenizer/flexTokenizerDecoder.py <==
from typing import Tuple
import os
import torch
import torch.nn as nn
import torch.nn.functional as F
from .layers import (
    ResNetBlock,
    Upsample,
    AttentionBlock,
    DepthToSpace2DWithConv,
    AdaptiveGroupNorm2D,
)


class Decoder(nn.Module):
    def __init__(
        self,
        output_channels=3,
        hidden_channels=128,
        embedding_dim=4,
        channel_multipliers=(1, 2, 2, 4),
        num_residual_blocks=(3, 4, 3, 4, 4),
        attention_resolutions=(),
        dropout_probability=0.0,
        use_depth_to_space=False,
        use_attention=False,
        use_adaptive_norm=False,
        residual_conv_kernel_size=3,
        output_conv_kernel_size=3,
    ):
        super().__init__()

        assert len(num_residual_blocks) == len(channel_multipliers) + 1, (
            "The number of num_residual_blocks should be one more than the number of "
            "channel_multipliers."
        )

        channels = hidden_channels * channel_multipliers[-1]
        # Inital conv layer to get to the hidden dimensionality
        self.conv_in = nn.Conv2d(
            embedding_dim,
            channels,
            kernel_size=residual_conv_kernel_size,
            padding=residual_conv_kernel_size // 2,
        )
        nn.init.kaiming_normal_(self.conv_in.weight, nonlinearity="linear")

        # construct the residual blocks
        self.blocks = nn.ModuleList()

        number_of_middle_blocks = num_residual_blocks[-1]
        num_residual_blocks = num_residual_blocks[:-1]
        for i in range(number_of_middle_blocks):
            # insert attention block if needed
            # attention only at the intermediate blocks
            self.blocks.append(
                ResNetBlock(
                    input_channels=channels,
                    output_channels=channels,
                    kernel_size=residual_conv_kernel_size,
                    dropout=dropout_probability,
                )
            )
            if use_attention and i < number_of_middle_blocks - 1:
                attention = AttentionBlock(input_channels=channels)
                self.blocks.append(attention)

        if use_adaptive_norm:
            self.blocks.append(
                AdaptiveGroupNorm2D(
                    num_groups=32,
                    num_channels=channels,
                    cond_channels=embedding_dim,
                )
            )

        # construct the residual blocks
        block_input_channels = channels
        current_downsample_factor = 2 ** (len(channel_multipliers) - 1)

        for i, cm in enumerate(channel_multipliers[::-1]):
            block_out_channels = hidden_channels * cm
            if block_input_channels != block_out_channels:
                # this is introduced by MagViT
                self.blocks.append(
                    ResNetBlock(
                        input_channels=block_input_channels,
                        output_channels=block_out_channels,
                        kernel_size=residual_conv_kernel_size,
                        dropout=dropout_probability,
                    )
                )

            for _ in range(num_residual_blocks[::-1][i]):
                block = ResNetBlock(
                    input_channels=block_out_channels,
                    output_channels=block_out_channels,
                    kernel_size=residual_conv_kernel_size,
                    dropout=dropout_probability,
                )
                self.blocks.append(block)

                if current_downsample_factor in attention_resolutions:
                    attention = AttentionBlock(input_channels=block_out_channels)
                    self.blocks.append(attention)
            # Add the upsampling block at the end, but not the very end.
            if i < len(channel_multipliers) - 1:
                if use_depth_to_space:
                    upsample = DepthToSpace2DWithConv(block_out_channels, 2, 2)
                else:
                    upsample = Upsample(
                        input_channels=block_out_channels,
                        resample_with_conv=True,
                    )
                self.blocks.append(upsample)

                if use_adaptive_norm:
                    self.blocks.append(
                        AdaptiveGroupNorm2D(
                            num_groups=32,
                            num_channels=block_out_channels,
                            cond_channels=embedding_dim,
                        )
                    )
                current_downsample_factor /= 2

            block_input_channels = block_out_channels

        self.final_layers = nn.Sequential(
            nn.GroupNorm(32, block_out_channels),
            nn.SiLU(),
            nn.Conv2d(
                block_out_channels,
                output_channels,
                output_conv_kernel_size,
                padding=output_conv_kernel_size // 2,
            ),
        )

        nn.init.kaiming_normal_(self.final_layers[-1].weight, nonlinearity="linear")
        self.final_layers[-1].weight.data *= 1.6761

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        copy_x = x.clone()
        x = self.conv_in(x)
        for block in self.blocks:
            if isinstance(block, AdaptiveGroupNorm2D):
                x = block(x, copy_x)
            else:
                x = block(x)
        x = self.final_layers(x)
        return x


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/flexTokenizer/flexTokenizerEncoder.py <==
from typing import Tuple
import os
import torch
import torch.nn as nn
import torch.nn.functional as F
from .layers import (
    ResNetBlock,
    Downsample,
    AttentionBlock,
)


class Encoder(nn.Module):
    def __init__(
        self,
        input_channels=3,
        hidden_channels=128,
        embedding_dim=4,
        channel_multipliers=(1, 2, 2, 4),
        num_residual_blocks=(4, 3, 4, 3, 4),
        attention_resolutions=(),
        dropout_probability=0.0,
        use_attention=False,
        residual_conv_kernel_size=3,
        input_conv_kernel_size=3,
    ):
        super().__init__()

        assert len(num_residual_blocks) == len(channel_multipliers) + 1, (
            "The number of num_residual_blocks should be one more than the number of "
            "channel_multipliers."
        )

        # Inital conv layer to get to the hidden dimensionality
        self.conv_in = nn.Conv2d(
            input_channels,
            hidden_channels,
            kernel_size=input_conv_kernel_size,
            padding=input_conv_kernel_size // 2,
        )
        nn.init.kaiming_normal_(self.conv_in.weight, nonlinearity="linear")

        # construct the residual blocks
        self.blocks = nn.ModuleList()
        block_input_channels = hidden_channels
        block_output_channels = hidden_channels
        current_downsample_factor = 1
        for i, cm in enumerate(channel_multipliers):
            block_output_channels = cm * hidden_channels
            # Create the residual blocks

            if block_input_channels != block_output_channels:
                # this is introduced by MagViT
                self.blocks.append(
                    ResNetBlock(
                        input_channels=block_input_channels,
                        output_channels=block_output_channels,
                        kernel_size=residual_conv_kernel_size,
                        dropout=dropout_probability,
                    )
                )

            for _ in range(num_residual_blocks[i]):
                block = ResNetBlock(
                    input_channels=block_output_channels,
                    output_channels=block_output_channels,
                    kernel_size=residual_conv_kernel_size,
                    dropout=dropout_probability,
                )
                self.blocks.append(block)

                if current_downsample_factor in attention_resolutions:
                    attention = AttentionBlock(input_channels=block_output_channels)
                    self.blocks.append(attention)

            # Add the downsampling block at the end, but not the very end.
            if i < len(channel_multipliers) - 1:
                down_block = Downsample(
                    input_channels=block_output_channels,
                    resample_with_conv=True,
                )
                self.blocks.append(down_block)
                current_downsample_factor *= 2

            block_input_channels = block_output_channels

        # Make the middle blocks
        number_of_middle_blocks = num_residual_blocks[-1]
        for i in range(number_of_middle_blocks):
            # insert attention block if needed
            # attention only at the intermediate blocks
            self.blocks.append(
                ResNetBlock(
                    input_channels=block_output_channels,
                    output_channels=block_output_channels,
                    kernel_size=residual_conv_kernel_size,
                    dropout=dropout_probability,
                )
            )
            if use_attention and i < number_of_middle_blocks - 1:
                attention = AttentionBlock(input_channels=block_output_channels)
                self.blocks.append(attention)

        self.fianl_layers = nn.Sequential(
            nn.GroupNorm(32, block_output_channels),
            nn.SiLU(),
            nn.Conv2d(block_output_channels, embedding_dim, 1),
        )

        nn.init.kaiming_normal_(self.fianl_layers[-1].weight, nonlinearity="linear")
        # Output layer is immediately after a silu. Need to account for that in init.
        self.fianl_layers[-1].weight.data *= 1.6761

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the encoder."""
        h = self.conv_in(x)
        for block in self.blocks:
            h = block(h)
        h = self.fianl_layers(h)
        return h


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/flexTokenizer/layers.py <==
import torch
from torch import nn
from torch.nn import Module
from torch.nn import functional as F
from einops import rearrange


class ResNetBlock(Module):
    def __init__(
        self,
        input_channels,
        output_channels,
        kernel_size=3,
        activation=nn.SiLU(),
        dropout=0.0,
    ):
        super().__init__()
        self.net = nn.Sequential(
            nn.GroupNorm(32, input_channels),
            activation,
            nn.Conv2d(
                input_channels, output_channels, kernel_size, padding=kernel_size // 2
            ),
            nn.GroupNorm(32, output_channels),
            activation,
            nn.Dropout2d(p=dropout),
            nn.Conv2d(
                output_channels, output_channels, kernel_size, padding=kernel_size // 2
            ),
        )
        if input_channels != output_channels:
            self.skip = nn.Conv2d(input_channels, output_channels, 1)
            nn.init.kaiming_normal_(self.skip.weight, nonlinearity="linear")
        else:
            self.skip = nn.Identity()

        nn.init.kaiming_normal_(self.net[2].weight, nonlinearity="linear")
        self.net[2].weight.data *= 1.6761

        nn.init.kaiming_normal_(self.net[6].weight, nonlinearity="linear")
        self.net[6].weight.data *= 1.6761 * 0.70711

    def forward(self, x):
        return self.net(x) + self.skip(x)


class Downsample(nn.Module):
    """Downsampling layer that downsamples by a factor of 2.

    Args:
        input_channels (int): Number of input channels.
        resample_with_conv (bool): Whether to use a conv for downsampling.
    """

    def __init__(self, input_channels: int, resample_with_conv: bool, kernel_size=3):
        super().__init__()
        self.input_channels = input_channels
        self.resample_with_conv = resample_with_conv
        if self.resample_with_conv:
            self.conv = nn.Conv2d(
                self.input_channels,
                self.input_channels,
                kernel_size=kernel_size,
                stride=2,
                padding=(kernel_size - 1) // 2,
            )
            nn.init.kaiming_normal_(self.conv.weight, nonlinearity="linear")

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        if self.resample_with_conv:
            x = self.conv(x)
        else:
            x = F.avg_pool2d(x, kernel_size=2, stride=2)
        return x


class AttentionBlock(nn.Module):
    """Basic single headed attention layer for use on tensors with HW dimensions.

    Args:
        input_channels (int): Number of input channels.
        dropout (float): Dropout probability. Defaults to 0.0.
    """

    def __init__(self, input_channels: int, dropout_probability: float = 0.0):
        super().__init__()
        self.input_channels = input_channels
        self.dropout_probability = dropout_probability
        # Normalization layer. Here we're using groupnorm to be consistent with the original implementation.
        self.norm = nn.GroupNorm(
            num_groups=32, num_channels=self.input_channels, eps=1e-6, affine=True
        )
        # Conv layer to transform the input into q, k, and v
        self.qkv_conv = nn.Conv2d(
            self.input_channels,
            3 * self.input_channels,
            kernel_size=1,
            stride=1,
            padding=0,
        )
        # Init the qkv conv weights
        nn.init.kaiming_normal_(self.qkv_conv.weight, nonlinearity="linear")
        # Conv layer to project to the output.
        self.proj_conv = nn.Conv2d(
            self.input_channels, self.input_channels, kernel_size=1, stride=1, padding=0
        )
        nn.init.kaiming_normal_(self.proj_conv.weight, nonlinearity="linear")

    def _reshape_for_attention(self, x: torch.Tensor) -> torch.Tensor:
        """Reshape the input tensor for attention."""
        # x is (B, C, H, W), need it to be (B, H*W, C) for attention
        x = x.permute(0, 2, 3, 1).reshape(x.shape[0], -1, x.shape[1]).contiguous()
        return x

    def _reshape_from_attention(self, x: torch.Tensor, H: int, W: int) -> torch.Tensor:
        """Reshape the input tensor from attention."""
        # x is (B, H*W, C), need it to be (B, C, H, W) for conv
        x = x.reshape(x.shape[0], H, W, -1).permute(0, 3, 1, 2).contiguous()
        return x

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the attention layer."""
        # Need to remember H, W to get back to it
        H, W = x.shape[2:]
        h = self.norm(x)
        # Get q, k, and v
        qkv = self.qkv_conv(h)
        qkv = self._reshape_for_attention(qkv)
        q, k, v = torch.split(qkv, self.input_channels, dim=2)
        # Use torch's built in attention function
        h = F.scaled_dot_product_attention(q, k, v, dropout_p=self.dropout_probability)
        # Reshape back into an image style tensor
        h = self._reshape_from_attention(h, H, W)
        # Project to the output
        h = self.proj_conv(h)
        return x + h


class AdaptiveGroupNorm2D(nn.Module):
    def __init__(self, cond_channels, num_channels, num_groups=32, eps=1e-6):
        super().__init__()
        self.gn = nn.GroupNorm(
            num_groups=32, num_channels=num_channels, eps=eps, affine=False
        )
        self.gamma = nn.Linear(cond_channels, num_channels)
        self.beta = nn.Linear(cond_channels, num_channels)
        self.eps = eps

    def forward(self, x, quantizer):
        B, C, _, _ = x.shape
        # quantizer = F.adaptive_avg_pool2d(quantizer, (1, 1))
        ### calcuate var for scale
        scale = rearrange(quantizer, "b c h w -> b c (h w)")
        scale = scale.var(dim=-1) + self.eps  # not unbias
        scale = scale.sqrt()
        scale = self.gamma(scale).view(B, C, 1, 1)

        ### calculate mean for bias
        bias = rearrange(quantizer, "b c h w -> b c (h w)")
        bias = bias.mean(dim=-1)
        bias = self.beta(bias).view(B, C, 1, 1)

        x = self.gn(x)
        x = scale * x + bias

        return x


class Upsample(nn.Module):
    """Upsampling layer that upsamples by a factor of 2.

    Args:
        input_channels (int): Number of input channels.
        resample_with_conv (bool): Whether to use a conv for upsampling.
    """

    def __init__(self, input_channels: int, resample_with_conv: bool):
        super().__init__()
        self.input_channels = input_channels
        self.resample_with_conv = resample_with_conv
        if self.resample_with_conv:
            self.conv = nn.Conv2d(
                self.input_channels,
                self.input_channels,
                kernel_size=3,
                stride=1,
                padding=1,
            )
            nn.init.kaiming_normal_(self.conv.weight, nonlinearity="linear")

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        x = F.interpolate(x, scale_factor=2, mode="nearest", antialias=False)
        if self.resample_with_conv:
            x = self.conv(x)
        return x


# my oriignal Impl.
# def depth_to_space_2d(x, block_size_h, block_size_w):
#     batch_size, C, H, W = x.size()
#     block_size_h = block_size_h
#     block_size_w = block_size_w

#     # Ensure the channel dimension is divisible by the product of the block sizes
#     assert (
#         C % (block_size_h * block_size_w) == 0
#     ), "Channels must be divisible by block_size_h * block_size_w"

#     new_C = C // (block_size_h * block_size_w)
#     x = x.view(batch_size, block_size_h, block_size_w, new_C, H, W)
#     x = x.permute(0, 3, 4, 1, 5, 2).contiguous()
#     x = x.view(batch_size, new_C, H * block_size_h, W * block_size_w)
#     return x


# from open-magvit
def depth_to_space(x: torch.Tensor, block_size: int) -> torch.Tensor:
    """Depth-to-Space DCR mode (depth-column-row) core implementation.

    Args:
        x (torch.Tensor): input tensor. The channels-first (*CHW) layout is supported.
        block_size (int): block side size
    """
    # check inputs
    if x.dim() < 3:
        raise ValueError(
            f"Expecting a channels-first (*CHW) tensor of at least 3 dimensions"
        )
    c, h, w = x.shape[-3:]

    s = block_size**2
    if c % s != 0:
        raise ValueError(
            f"Expecting a channels-first (*CHW) tensor with C divisible by {s}, but got C={c} channels"
        )

    outer_dims = x.shape[:-3]

    # splitting two additional dimensions from the channel dimension
    x = x.view(-1, block_size, block_size, c // s, h, w)

    # putting the two new dimensions along H and W
    x = x.permute(0, 3, 4, 1, 5, 2)

    # merging the two new dimensions with H and W
    x = x.contiguous().view(*outer_dims, c // s, h * block_size, w * block_size)

    return x


class DepthToSpace2DWithConv(nn.Module):
    def __init__(
        self,
        channels_in,
        block_size_h,
        block_size_w,
    ):
        super().__init__()
        self.conv = nn.Conv2d(
            channels_in,
            block_size_h * block_size_w * channels_in,
            kernel_size=3,
            padding=1,
        )
        # nn.init.kaiming_normal_(self.conv.weight, nonlinearity="linear")
        self.block_size_h = block_size_h
        self.block_size_w = block_size_w

    def forward(self, x):
        x = self.conv(x)
        # x = depth_to_space_2d(x, self.block_size_h, self.block_size_w)
        x = depth_to_space(x, self.block_size_h)
        return x


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/flexTokenizer/test_models.py <==
from flex_gen.autoencoders.flexTokenizer import FlexTokenizer
import torch

vq_vae_f8 = {
    "input_channels": 3,
    "hidden_channels": 128,
    "encoder_layer_configs": (2, 2, 2, 2, 2),
    "decoder_layer_configs": (2, 2, 2, 2, 2),
    "channel_multipliers": (1, 2, 4, 4),
    "mid_block_attn": False,
    "attention_resolutions": (),
    "embedding_dim": 4,
    "use_adaptive_norm": False,
    "use_learnable_up_down_sample": False,
    "residual_conv_kernel_size": 3,
    "input_conv_kernel_size": 3,
    "output_conv_kernel_size": 3,
    "dropout_probability": 0.0,
    "quantizer_config": {
        "quantize_type": "vq",
        "embed_dim": 4,
        "num_embed": 16384,
    },
}

vq_vae_f8_adaptive_norm_depth2space = {
    "input_channels": 3,
    "hidden_channels": 128,
    "encoder_layer_configs": (2, 2, 2, 2, 2),
    "decoder_layer_configs": (2, 2, 2, 2, 2),
    "channel_multipliers": (1, 2, 4, 4),
    "mid_block_attn": False,
    "attention_resolutions": (),
    "embedding_dim": 4,
    "use_adaptive_norm": True,
    "use_learnable_up_down_sample": True,
    "residual_conv_kernel_size": 3,
    "input_conv_kernel_size": 3,
    "output_conv_kernel_size": 3,
    "dropout_probability": 0.0,
    "quantizer_config": {
        "quantize_type": "vq",
        "embed_dim": 4,
        "num_embed": 16384,
    },
}

vq_vae_f16 = {
    "input_channels": 3,
    "hidden_channels": 128,
    "encoder_layer_configs": (2, 2, 2, 2, 2, 2),
    "decoder_layer_configs": (2, 2, 2, 2, 2, 2),
    "channel_multipliers": (1, 2, 2, 4, 4),
    "mid_block_attn": False,
    "attention_resolutions": (),
    "embedding_dim": 4,
    "use_adaptive_norm": False,
    "use_learnable_up_down_sample": False,
    "residual_conv_kernel_size": 3,
    "input_conv_kernel_size": 3,
    "output_conv_kernel_size": 3,
    "dropout_probability": 0.0,
    "quantizer_config": {
        "quantize_type": "vq",
        "embed_dim": 4,
        "num_embed": 16384,
    },
}


vq_vae_f8_attentoin = {
    "input_channels": 3,
    "hidden_channels": 128,
    "encoder_layer_configs": (2, 2, 2, 2, 2),
    "decoder_layer_configs": (2, 2, 2, 2, 2),
    "channel_multipliers": (1, 2, 4, 4),
    "mid_block_attn": True,
    "attention_resolutions": (1,),
    "embedding_dim": 4,
    "use_adaptive_norm": False,
    "use_learnable_up_down_sample": False,
    "residual_conv_kernel_size": 3,
    "input_conv_kernel_size": 3,
    "output_conv_kernel_size": 3,
    "dropout_probability": 0.0,
    "quantizer_config": {
        "quantize_type": "vq",
        "embed_dim": 4,
        "num_embed": 16384,
    },
}

vq_vae_f8_attentoin_adaptive_norm_depth2space = {
    "input_channels": 3,
    "hidden_channels": 128,
    "encoder_layer_configs": (2, 2, 2, 2, 2),
    "decoder_layer_configs": (2, 2, 2, 2, 2),
    "channel_multipliers": (1, 2, 4, 4),
    "mid_block_attn": True,
    "attention_resolutions": (1,),
    "embedding_dim": 4,
    "use_adaptive_norm": True,
    "use_learnable_up_down_sample": True,
    "residual_conv_kernel_size": 3,
    "input_conv_kernel_size": 3,
    "output_conv_kernel_size": 3,
    "dropout_probability": 0.0,
    "quantizer_config": {
        "quantize_type": "vq",
        "embed_dim": 4,
        "num_embed": 16384,
    },
}


magvit_f8 = {
    "input_channels": 3,
    "hidden_channels": 128,
    "encoder_layer_configs": (4, 3, 4, 3, 4),
    "decoder_layer_configs": (4, 3, 4, 3, 4),
    "channel_multipliers": (1, 2, 2, 4),
    "mid_block_attn": False,
    "attention_resolutions": (),
    "embedding_dim": 4,
    "use_adaptive_norm": True,
    "use_learnable_up_down_sample": True,
    "residual_conv_kernel_size": 3,
    "input_conv_kernel_size": 3,
    "output_conv_kernel_size": 3,
    "dropout_probability": 0.0,
    "quantizer_config": {
        "quantize_type": "vq",
        "embed_dim": 4,
        "num_embed": 16384,
    },
}

# 4,3,4,3,4
# 4,2,2,1,0


def test_vq_vae():
    input = torch.randn(2, 3, 256, 256).cuda()
    print("Testing VQ-VA-8 ======================")
    model = FlexTokenizer(**vq_vae_f8).cuda()
    print(f"Parameters {sum(p.numel() for p in model.parameters())/1e6:.2f}M")
    loss, ret = model(input)
    print("shape", ret["recon"].shape)
    del model

    # print("Testing VQ-VAE-16 ======================", input.shape)
    # model = FlexTokenizer(**vq_vae_f16).cuda()
    # print(f"Parameters {sum(p.numel() for p in model.parameters())/1e6:.2f}M")
    # loss, ret = model(input)
    # print("shape", ret["recon"].shape)
    # del model

    # print("Testing VQ-VAE with Adaptive Norm and DepthToSpace ======================")
    # model = FlexTokenizer(**vq_vae_f8_adaptive_norm_depth2space).cuda()
    # loss, ret = model(input)
    # print("shape", ret["recon"].shape)
    # print(f"Parameters {sum(p.numel() for p in model.parameters())/1e6:.2f}M")

    # print("Testing MagViT ======================")
    # model = FlexTokenizer(**magvit_f8).cuda()
    # print(model)
    # print(f"Parameters {sum(p.numel() for p in model.parameters())/1e6:.2f}M")
    # loss, ret = model(input)
    # print("shape", ret["recon"].shape)
    # del model


if __name__ == "__main__":
    test_vq_vae()


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/hf_models/__init__.py <==
from timm.models import register_model
import diffusers
import transformers
import importlib
from .hf_autoencoder import HFAutoEncoder


@register_model
def hf_transformers(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"]
    del kwargs["pretrained_cfg_overlay"]
    raise NotImplementedError


@register_model
def hf_diffusers(
    diffuser_module="StableDiffusionPipeline", repo=None, pretrained=False, **kwargs
):
    """
    Notice that for pipeline models, it only work for pretrained=True
    """
    del kwargs["pretrained_cfg"]
    del kwargs["pretrained_cfg_overlay"]
    target_ojb = getattr(importlib.import_module(f"diffusers"), diffuser_module)
    quantizer_aux_loss_weight = kwargs.pop("quantizer_aux_loss_weight", 1.0)
    if pretrained:
        if "path" in kwargs:
            return HFAutoEncoder.init_and_load_from(path=kwargs["path"])
        else:
            model = target_ojb.from_pretrained(repo, **kwargs)
    else:
        model = target_ojb(**kwargs)

    # auto wrap StableDiffusionPipeline's vae
    if hasattr(model, "vae"):
        model = model.vae
    return HFAutoEncoder(
        model=model, quantizer_aux_loss_weight=quantizer_aux_loss_weight, **kwargs
    )


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/hf_models/hf_autoencoder.py <==
import torch
from flex_gen.autoencoders.basic_tokenizer import Basictokenizer


class HFAutoEncoder(Basictokenizer):
    def __init__(self, *, model, quantizer_aux_loss_weight=1.0):
        super().__init__(**self.capture_init_args(locals()))
        self.model = model
        self.quantizer_aux_loss_weight = quantizer_aux_loss_weight

    @torch.no_grad()
    def tokenize(self, video):
        self.eval()
        # x = self.encode(video)
        # x = self.quantizers(x, return_loss_breakdown=True)
        # return x["codes"]

        if not hasattr(self.model, "quantize"):
            raise ValueError("No encode function found")
        latents = self.encode(video)

        if "codes" in latents:
            return latents
        else:
            raise ValueError("No codes found")

    @torch.no_grad()
    def decode_from_code_indices(
        self,
        codes,
    ):
        # quantized = self.quantizers.indice_to_code(codes)
        # return self.decode(quantized)
        raise NotImplementedError

    def encode(self, x, **kwargs):
        """
        return is the latent itself
        """
        encode_output = self.model.encode(x)

        if isinstance(encode_output, torch.Tensor):
            return {"quantized": encode_output}
        ret = {}

        if "latent_dist" in encode_output:
            ret["quantized"] = encode_output["latent_dist"].sample()
        if "latent" in encode_output:
            ret["quantized"] = encode_output["latent"]
        if "codes" in encode_output:
            ret["codes"] = encode_output["codes"]
        if len(ret) == 0:
            raise ValueError("Unknow encode output")
        return ret

    def decode(self, x):
        """
        return is the reconstracted image
        """
        x_recon = self.model.decode(x)
        if "sample" in x_recon:
            return x_recon["sample"]
        elif isinstance(x_recon, torch.Tensor):
            return x_recon
        else:
            raise ValueError("Unknow decode output")

    def forward(self, x, return_codes=False, return_recon_loss_only=False):
        """
        return is a 2-tuple of (loss_sum, loss_breakdown)
        loss_breakdown = {
            "recon": x_recon,
            "recon_loss": recon_loss,
            "aux_loss": aux_losses,
            "quantized": z,
            "codes": codes,
            "random_latent": encoded_dist.sample(),
        }
        """
        encode_output = self.model.encode(x)
        is_kl_autoencoder = False
        if "latent_dist" in encode_output:
            # latent = encode_output["latent_dist"].mode()
            latent = encode_output["latent_dist"].sample()
            random_latent = encode_output["latent_dist"].sample()
            is_kl_autoencoder = True
        elif "latent" in encode_output:
            latent = encode_output["latents"]
        elif isinstance(encode_output, torch.Tensor):
            latent = encode_output
        else:
            raise ValueError("Unknow encode output")

        # =========
        decode_output = self.model.decode(latent)
        if "sample" in decode_output:
            x_recon = decode_output["sample"]
        elif isinstance(decode_output, torch.Tensor):
            x_recon = decode_output
        else:
            raise ValueError("Unknow decode output")

        recon_loss = torch.nn.functional.mse_loss(x, x_recon)

        # ========
        if is_kl_autoencoder:
            if return_recon_loss_only:
                return {
                    "quantized": latent,
                    "recon": x_recon,
                    "recon_loss": recon_loss,
                }

            encoded_dist = encode_output["latent_dist"]
            ## Improved version
            # log_var = encoded_dist.logvar
            # mean = encoded_dist.mean
            # num_latent_elements = mean[0].numel()
            # num_output_elements = x[0].numel()
            # dimensionality_weight = num_latent_elements / num_output_elements
            # aux_losses = -0.5 * (1 + log_var - mean.pow(2) - log_var.exp())
            # loss_sum = (
            #     recon_loss
            #     + aux_losses * self.quantizer_aux_loss_weight * dimensionality_weight
            # )

            aux_losses = encoded_dist.kl().mean()  # original
            loss_sum = recon_loss + aux_losses * self.quantizer_aux_loss_weight
            loss_breakdown = {
                "recon": x_recon,
                "recon_loss": recon_loss,
                "aux_loss": aux_losses,
                "quantized": latent,
                "random_latent": random_latent,
            }

        else:
            with torch.no_grad():
                if (
                    hasattr(self.model.quantize, "lookup_from_codebook")
                    and self.model.config.lookup_from_codebook
                ):
                    code = self.model.quantize.get_codebook_entry(latent, None)
                else:
                    raise ValueError("No quantizer found")

            if return_codes:
                return {
                    "codes": code,
                    "quantized": latent,
                }
            if return_recon_loss_only:
                return {
                    "codes": code,
                    "recon": x_recon,
                    "recon_loss": recon_loss,
                    "quantized": latent,
                }

            aux_losses = decode_output.get("commit_loss", self.zero)
            loss_sum = recon_loss + aux_losses * self.quantizer_aux_loss_weight
            loss_breakdown = {
                "codes": code,
                "recon": x_recon,
                "recon_loss": recon_loss,
                "aux_loss": aux_losses,
                "quantized": latent,
            }

        return loss_sum, loss_breakdown

    def get_last_dec_layer(self):
        if hasattr(self.model, "decoder"):
            if hasattr(self.model.decoder, "conv_out"):
                return self.model.decoder.conv_out.weight
            else:
                raise ValueError("No decoder found")
        else:
            raise ValueError("No decoder found")


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/taming/__init__.py <==
from timm.models import register_model
from flex_gen.autoencoders.taming.vq_gan import VQAutoEncoder
from flex_gen.autoencoders.taming.kl_gan import KLAutoEncoder


@register_model
def vq_gan_F8(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return VQAutoEncoder.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return VQAutoEncoder(
        latent_channels=4,
        channel_multipliers=(1, 2, 4, 4),
        quantizer_config={
            "quantize_type": "vq",
            "embed_dim": 4,
            "num_embed": 16384,
        },
    )


@register_model
def vq_gan_taming(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return VQAutoEncoder.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return VQAutoEncoder(**kwargs)


@register_model
def kl_gan_F8(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return VQAutoEncoder.init_and_load_from(path=kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")
    return KLAutoEncoder(
        channel_multipliers=(1, 2, 4, 4),
    )


@register_model
def kl_gan_taming(pretrained=False, **kwargs):
    del kwargs["pretrained_cfg"], kwargs["pretrained_cfg_overlay"]
    if pretrained:
        if "path" in kwargs:
            return KLAutoEncoder.init_and_load_from(kwargs["path"])
        else:
            raise ValueError("path is required for pretrained model")

    return KLAutoEncoder(**kwargs)


# test on main
if __name__ == "__main__":
    import torch

    input_tensor = torch.randn(1, 3, 256, 256).cuda()
    model = vq_gan_F8().cuda()
    loss_sum, output = model(input_tensor)
    print("---- output ----")
    for k, v in output.items():
        print(k, v.shape)

    from flex_gen import discriminators
    from timm.models import create_model

    disc = create_model(
        "taming_discriminator",
    ).cuda()
    loss, gen_loss = disc.get_gan_loss(
        input_tensor, output["recon"], model.get_last_dec_layer()
    )
    print("---- gen_loss ----")
    for k, v in gen_loss.items():
        print(k, v)
    print("---- disc_loss ----")
    loss, disc_loss = disc.get_disc_loss(
        input_tensor,
        output["recon"],
    )
    for k, v in disc_loss.items():
        print(k, v)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/taming/kl_gan.py <==
from flex_gen.autoencoders.taming.layers import (
    Encoder,
    Decoder,
    GaussianDistribution,
)
import torch
import torch.nn as nn
from typing import Dict, Tuple
from flex_gen.autoencoders.basic_tokenizer import Basictokenizer


class KLAutoEncoder(Basictokenizer):
    """Autoencoder module for training a latent diffusion model.

    Args:
        input_channels (int): Number of input channels. Default: `3`.
        output_channels (int): Number of output channels. Default: `3`.
        hidden_channels (int): Number of hidden channels. Default: `128`.
        latent_channels (int): Number of latent channels. Default: `4`.
        double_latent_channels (bool): Whether to double the latent channels. Default: `True`.
        channel_multipliers (Tuple[int, ...]): Multipliers for the number of channels in each block. Default: `(1, 2, 4, 8)`.
        num_residual_blocks (int): Number of residual blocks in each block. Default: `4`.
        use_conv_shortcut (bool): Whether to use a conv for the shortcut. Default: `False`.
        dropout (float): Dropout probability. Default: `0.0`.
        resample_with_conv (bool): Whether to use a conv for down/up sampling. Default: `True`.
        zero_init_last (bool): Whether to initialize the last conv layer to zero. Default: `False`.
        use_attention (bool): Whether to use attention layers. Default: `True`.
    """

    def __init__(
        self,
        *,
        input_channels: int = 3,
        output_channels: int = 3,
        hidden_channels: int = 128,
        latent_channels: int = 4,
        double_latent_channels: bool = True,
        channel_multipliers: Tuple[int, ...] = (1, 2, 4, 4),
        num_residual_blocks: int = 2,
        use_conv_shortcut=False,
        dropout_probability: float = 0.0,
        resample_with_conv: bool = True,
        zero_init_last: bool = False,
        use_attention: bool = True,
        quantizer_aux_loss_weight=1.0,
        use_auto_kl_loss_lambda=False,
    ):
        super().__init__(**self.capture_init_args(locals()))
        self.config = {}
        self.config["input_channels"] = input_channels
        self.config["output_channels"] = output_channels
        self.config["hidden_channels"] = hidden_channels
        self.config["latent_channels"] = latent_channels
        self.config["double_latent_channels"] = double_latent_channels
        self.config["channel_multipliers"] = channel_multipliers
        self.config["num_residual_blocks"] = num_residual_blocks
        self.config["use_conv_shortcut"] = use_conv_shortcut
        self.config["dropout_probability"] = dropout_probability
        self.config["resample_with_conv"] = resample_with_conv
        self.config["use_attention"] = use_attention
        self.config["zero_init_last"] = zero_init_last
        self.config["quantizer_aux_loss_weight"] = quantizer_aux_loss_weight
        self.set_extra_state(None)
        self.quantizer_aux_loss_weight = quantizer_aux_loss_weight
        self.encoder = Encoder(
            input_channels=self.config["input_channels"],
            hidden_channels=self.config["hidden_channels"],
            latent_channels=self.config["latent_channels"],
            double_latent_channels=self.config["double_latent_channels"],
            channel_multipliers=self.config["channel_multipliers"],
            num_residual_blocks=self.config["num_residual_blocks"],
            use_conv_shortcut=self.config["use_conv_shortcut"],
            dropout_probability=self.config["dropout_probability"],
            resample_with_conv=self.config["resample_with_conv"],
            zero_init_last=self.config["zero_init_last"],
            use_attention=self.config["use_attention"],
        )

        channels = (
            2 * self.config["latent_channels"]
            if self.config["double_latent_channels"]
            else self.config["latent_channels"]
        )
        self.quant_conv = nn.Conv2d(
            channels, channels, kernel_size=1, stride=1, padding=0
        )
        nn.init.kaiming_normal_(self.quant_conv.weight, nonlinearity="linear")
        # KL divergence is minimized when mean is 0.0 and log variance is 0.0
        # However, this corresponds to no information in the latent space.
        # So, init these such that latents are mean 0 and variance 1, with a rough snr of 1
        self.quant_conv.weight.data[: channels // 2] *= 0.707
        self.quant_conv.weight.data[channels // 2 :] *= 0.707
        if self.quant_conv.bias is not None:
            self.quant_conv.bias.data[channels // 2 :].fill_(-0.9431)

        self.decoder = Decoder(
            latent_channels=self.config["latent_channels"],
            output_channels=self.config["output_channels"],
            hidden_channels=self.config["hidden_channels"],
            channel_multipliers=self.config["channel_multipliers"],
            num_residual_blocks=self.config["num_residual_blocks"],
            use_conv_shortcut=self.config["use_conv_shortcut"],
            dropout_probability=self.config["dropout_probability"],
            resample_with_conv=self.config["resample_with_conv"],
            zero_init_last=self.config["zero_init_last"],
            use_attention=self.config["use_attention"],
        )

        self.post_quant_conv = nn.Conv2d(
            self.config["latent_channels"],
            self.config["latent_channels"],
            kernel_size=1,
            stride=1,
            padding=0,
        )
        nn.init.kaiming_normal_(self.post_quant_conv.weight, nonlinearity="linear")
        self.use_auto_kl_loss_lambda = use_auto_kl_loss_lambda

    def parameters(self):
        return [
            *self.encoder.parameters(),
            *self.quant_conv.parameters(),
            *self.decoder.parameters(),
            *self.post_quant_conv.parameters(),
        ]

    @property
    def device(self) -> torch.device:
        return next(self.parameters()).device

    def get_extra_state(self):
        return {"config": self.config}

    def set_extra_state(self, state):
        pass

    def get_last_layer(self) -> torch.Tensor:
        """Get the weight of the last layer of the decoder."""
        return self.decoder.conv_out.weight

    def get_last_dec_layer(self) -> torch.Tensor:
        """Get the weight of the last layer of the decoder."""
        return self.decoder.conv_out.weight

    def encode(self, x: torch.Tensor) -> GaussianDistribution:
        """Encode an input tensor into a latent tensor."""
        h = self.encoder(x)
        moments = self.quant_conv(h)
        # Split the moments into mean and log variance
        mean, log_var = (
            moments[:, : self.config["latent_channels"]],
            moments[:, self.config["latent_channels"] :],
        )
        return {"quantized": GaussianDistribution(mean, log_var)}

    @torch.no_grad()
    def tokenize(self, x):
        self.eval()
        encoded_dist = self.encode(x)
        z = encoded_dist.sample()
        return {
            "codes": z,
        }

    def decode(self, z: torch.Tensor):
        """Decode a latent tensor into an output tensor."""
        z = self.post_quant_conv(z)
        x_recon = self.decoder(z)
        return x_recon

    def forward(
        self,
        x: torch.Tensor,
        return_recon_loss_only=False,
    ) -> Dict[str, torch.Tensor]:
        """Forward through the autoencoder."""
        encoded_dist = self.encode(x)["quantized"]
        # z = encoded_dist.mean

        z = encoded_dist.sample()
        # z = encoded_dist.mode()
        x_recon = self.decode(z)

        recon_loss = torch.nn.functional.mse_loss(x, x_recon)
        if return_recon_loss_only:
            return {
                "quantized": z,
                "recon": x_recon,
                "recon_loss": recon_loss,
            }
        var = encoded_dist.var
        log_var = encoded_dist.log_var
        mean = encoded_dist.mean
        if self.use_auto_kl_loss_lambda:
            # This is a better imrpoved version of kl-loss with dimensionality weight
            num_latent_elements = mean[0].numel()
            num_output_elements = x[0].numel()
            dimensionality_weight = num_latent_elements / num_output_elements
            aux_losses = -0.5 * (1 + log_var - mean.pow(2) - log_var.exp())
        else:
            # This is LDM/SD's implementation of kl-loss
            aux_losses = 0.5 * torch.sum(
                torch.pow(mean, 2) + var - 1.0 - log_var, dim=[1, 2, 3]
            )
            dimensionality_weight = 1

        loss_sum = (
            recon_loss
            + aux_losses.mean() * self.quantizer_aux_loss_weight * dimensionality_weight
        )
        loss_breakdown = {
            "recon": x_recon,
            "recon_loss": recon_loss,
            "aux_loss": aux_losses,
            "quantized": z,
            "random_latent": encoded_dist.sample(),
        }

        return loss_sum, loss_breakdown


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/taming/layers.py <==
# https://github.com/mosaicml/diffusion/blob/main/diffusion/models/autoencoder.py#L134
from typing import Dict, Optional, Tuple
import torch
import torch.nn as nn
import torch.nn.functional as F
import os
from torch.utils.checkpoint import checkpoint
from typing import Optional, TypeVar

import torch
import torch.nn as nn
import torch.nn.functional as F

try:
    import xformers  # type: ignore
except:
    pass

_T = TypeVar("_T", bound=nn.Module)


def zero_module(module: _T) -> _T:
    """Zero out the parameters of a module and return it."""
    for p in module.parameters():
        p.detach().zero_()
    return module


class ClippedAttnProcessor2_0:
    """Processor for implementing scaled dot-product attention (enabled by default if you're using PyTorch 2.0).

    Modified from https://github.com/huggingface/diffusers/blob/v0.21.0-release/src/diffusers/models/attention_processor.py#L977 to
    allow clipping QKV values.

    Args:
        clip_val (float, defaults to 6.0): Amount to clip query, key, and value by.
    """

    def __init__(self, clip_val=6.0):
        if not hasattr(F, "scaled_dot_product_attention"):
            raise ImportError(
                "AttnProcessor2_0 requires PyTorch 2.0, to use it, please upgrade PyTorch to 2.0."
            )
        self.clip_val = clip_val

    def __call__(
        self,
        attn,
        hidden_states,
        encoder_hidden_states=None,
        attention_mask=None,
        temb=None,
        scale: float = 1.0,
    ):
        residual = hidden_states

        if attn.spatial_norm is not None:
            hidden_states = attn.spatial_norm(hidden_states, temb)

        input_ndim = hidden_states.ndim

        if input_ndim == 4:
            batch_size, channel, height, width = hidden_states.shape
            hidden_states = hidden_states.view(
                batch_size, channel, height * width
            ).transpose(1, 2)
        else:
            channel, height, width = None, None, None

        batch_size, sequence_length, _ = (
            hidden_states.shape
            if encoder_hidden_states is None
            else encoder_hidden_states.shape
        )

        if attention_mask is not None:
            attention_mask = attn.prepare_attention_mask(
                attention_mask, sequence_length, batch_size
            )
            # scaled_dot_product_attention expects attention_mask shape to be
            # (batch, heads, source_length, target_length)
            attention_mask = attention_mask.view(
                batch_size, attn.heads, -1, attention_mask.shape[-1]
            )

        if attn.group_norm is not None:
            hidden_states = attn.group_norm(hidden_states.transpose(1, 2)).transpose(
                1, 2
            )

        query = attn.to_q(hidden_states, scale=scale)

        if encoder_hidden_states is None:
            encoder_hidden_states = hidden_states
        elif attn.norm_cross:
            encoder_hidden_states = attn.norm_encoder_hidden_states(
                encoder_hidden_states
            )

        key = attn.to_k(encoder_hidden_states, scale=scale)
        value = attn.to_v(encoder_hidden_states, scale=scale)

        query = query.clamp(min=-self.clip_val, max=self.clip_val)
        key = key.clamp(min=-self.clip_val, max=self.clip_val)
        value = value.clamp(min=-self.clip_val, max=self.clip_val)

        inner_dim = key.shape[-1]
        head_dim = inner_dim // attn.heads

        query = query.view(batch_size, -1, attn.heads, head_dim).transpose(1, 2)

        key = key.view(batch_size, -1, attn.heads, head_dim).transpose(1, 2)
        value = value.view(batch_size, -1, attn.heads, head_dim).transpose(1, 2)

        # the output of sdp = (batch, num_heads, seq_len, head_dim)
        # TODO: add support for attn.scale when we move to Torch 2.1
        hidden_states = F.scaled_dot_product_attention(
            query, key, value, attn_mask=attention_mask, dropout_p=0.0, is_causal=False
        )

        hidden_states = hidden_states.transpose(1, 2).reshape(
            batch_size, -1, attn.heads * head_dim
        )
        hidden_states = hidden_states.to(query.dtype)

        # linear proj
        hidden_states = attn.to_out[0](hidden_states, scale=scale)
        # dropout
        hidden_states = attn.to_out[1](hidden_states)

        if input_ndim == 4:
            hidden_states = hidden_states.transpose(-1, -2).reshape(
                batch_size, channel, height, width
            )

        if attn.residual_connection:
            hidden_states = hidden_states + residual

        hidden_states = hidden_states / attn.rescale_output_factor

        return hidden_states


class ClippedXFormersAttnProcessor:
    """Processor for implementing memory efficient attention using xFormers.

    Modified from https://github.com/huggingface/diffusers/blob/v0.21.0-release/src/diffusers/models/attention_processor.py#L888 to
    allow clipping QKV values.

    Args:
        attention_op (`Callable`, *optional*, defaults to `None`):
            The base
            [operator](https://facebookresearch.github.io/xformers/components/ops.html#xformers.ops.AttentionOpBase) to
            use as the attention operator. It is recommended to set to `None`, and allow xFormers to choose the best
            operator.
        clip_val (float, defaults to 6.0): Amount to clip query, key, and value by.
    """

    def __init__(self, clip_val=6.0, attention_op=None):
        self.attention_op = attention_op
        self.clip_val = clip_val

    def __call__(
        self,
        attn,
        hidden_states: torch.Tensor,
        encoder_hidden_states: Optional[torch.Tensor] = None,
        attention_mask: Optional[torch.Tensor] = None,
        temb: Optional[torch.Tensor] = None,
        scale: float = 1.0,
    ):
        residual = hidden_states

        if attn.spatial_norm is not None:
            hidden_states = attn.spatial_norm(hidden_states, temb)

        input_ndim = hidden_states.ndim

        if input_ndim == 4:
            batch_size, channel, height, width = hidden_states.shape
            hidden_states = hidden_states.view(
                batch_size, channel, height * width
            ).transpose(1, 2)
        else:
            channel, height, width = None, None, None

        batch_size, key_tokens, _ = (
            hidden_states.shape
            if encoder_hidden_states is None
            else encoder_hidden_states.shape
        )

        attention_mask = attn.prepare_attention_mask(
            attention_mask, key_tokens, batch_size
        )
        if attention_mask is not None:
            # expand our mask's singleton query_tokens dimension:
            #   [batch*heads,            1, key_tokens] ->
            #   [batch*heads, query_tokens, key_tokens]
            # so that it can be added as a bias onto the attention scores that xformers computes:
            #   [batch*heads, query_tokens, key_tokens]
            # we do this explicitly because xformers doesn't broadcast the singleton dimension for us.
            _, query_tokens, _ = hidden_states.shape
            attention_mask = attention_mask.expand(-1, query_tokens, -1)

        if attn.group_norm is not None:
            hidden_states = attn.group_norm(hidden_states.transpose(1, 2)).transpose(
                1, 2
            )

        query = attn.to_q(hidden_states, scale=scale)

        if encoder_hidden_states is None:
            encoder_hidden_states = hidden_states
        elif attn.norm_cross:
            encoder_hidden_states = attn.norm_encoder_hidden_states(
                encoder_hidden_states
            )

        key = attn.to_k(encoder_hidden_states, scale=scale)
        value = attn.to_v(encoder_hidden_states, scale=scale)

        query = query.clamp(min=-self.clip_val, max=self.clip_val)
        key = key.clamp(min=-self.clip_val, max=self.clip_val)
        value = value.clamp(min=-self.clip_val, max=self.clip_val)

        query = attn.head_to_batch_dim(query).contiguous()
        key = attn.head_to_batch_dim(key).contiguous()
        value = attn.head_to_batch_dim(value).contiguous()

        hidden_states = xformers.ops.memory_efficient_attention(
            query,
            key,
            value,
            attn_bias=attention_mask,
            op=self.attention_op,
            scale=attn.scale,
        )
        hidden_states = hidden_states.to(query.dtype)
        hidden_states = attn.batch_to_head_dim(hidden_states)

        # linear proj
        hidden_states = attn.to_out[0](hidden_states, scale=scale)
        # dropout
        hidden_states = attn.to_out[1](hidden_states)

        if input_ndim == 4:
            assert channel
            assert height
            assert width
            hidden_states = hidden_states.transpose(-1, -2).reshape(
                batch_size, channel, height, width
            )

        if attn.residual_connection:
            hidden_states = hidden_states + residual

        hidden_states = hidden_states / attn.rescale_output_factor

        return hidden_states


class ResNetBlock(nn.Module):
    """Basic ResNet block.

    Args:
        input_channels (int): Number of input channels.
        output_channels (int): Number of output channels.
        use_conv_shortcut (bool): Whether to use a conv on the shortcut. Default: `False`.
        dropout (float): Dropout probability. Defaults to 0.0.
        zero_init_last (bool): Whether to initialize the last conv layer to zero. Default: `False`.
    """

    def __init__(
        self,
        input_channels: int,
        output_channels: Optional[int] = None,
        use_conv_shortcut: bool = False,
        dropout_probability: float = 0.0,
        zero_init_last: bool = False,
    ):
        super().__init__()
        self.input_channels = input_channels
        self.output_channels = (
            output_channels if output_channels is not None else input_channels
        )
        self.use_conv_shortcut = use_conv_shortcut
        self.dropout_probability = dropout_probability
        self.zero_init_last = zero_init_last

        self.norm1 = nn.GroupNorm(
            num_groups=32, num_channels=self.input_channels, eps=1e-6, affine=True
        )
        self.conv1 = nn.Conv2d(
            self.input_channels,
            self.output_channels,
            kernel_size=3,
            stride=1,
            padding=1,
        )
        nn.init.kaiming_normal_(self.conv1.weight, nonlinearity="linear")
        # Output layer is immediately after a silu. Need to account for that in init.
        self.conv1.weight.data *= 1.6761
        self.norm2 = nn.GroupNorm(
            num_groups=32, num_channels=self.output_channels, eps=1e-6, affine=True
        )
        self.dropout = nn.Dropout2d(p=self.dropout_probability)
        self.conv2 = nn.Conv2d(
            self.output_channels,
            self.output_channels,
            kernel_size=3,
            stride=1,
            padding=1,
        )

        # Optionally use a conv on the shortcut, but only if the input and output channels are different
        if self.input_channels != self.output_channels:
            if self.use_conv_shortcut:
                self.conv_shortcut = nn.Conv2d(
                    self.input_channels,
                    self.output_channels,
                    kernel_size=3,
                    stride=1,
                    padding=1,
                )
            else:
                self.conv_shortcut = nn.Conv2d(
                    self.input_channels,
                    self.output_channels,
                    kernel_size=1,
                    stride=1,
                    padding=0,
                )
            nn.init.kaiming_normal_(self.conv_shortcut.weight, nonlinearity="linear")
        else:
            self.conv_shortcut = nn.Identity()

        # Init the final conv layer parameters to zero if desired. Otherwise, kaiming uniform
        if self.zero_init_last:
            self.residual_scale = 1.0
            self.conv2 = zero_module(self.conv2)
        else:
            self.residual_scale = 0.70711
            nn.init.kaiming_normal_(self.conv2.weight, nonlinearity="linear")
            # Output layer is immediately after a silu. Need to account for that in init.
            self.conv2.weight.data *= 1.6761 * self.residual_scale

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the residual block."""
        shortcut = self.residual_scale * self.conv_shortcut(x)
        h = self.norm1(x)
        h = F.silu(h)
        h = self.conv1(h)
        h = self.norm2(h)
        h = F.silu(h)
        h = self.dropout(h)
        h = self.conv2(h)
        return h + shortcut


class AttentionLayer(nn.Module):
    """Basic single headed attention layer for use on tensors with HW dimensions.

    Args:
        input_channels (int): Number of input channels.
        dropout (float): Dropout probability. Defaults to 0.0.
    """

    def __init__(self, input_channels: int, dropout_probability: float = 0.0):
        super().__init__()
        self.input_channels = input_channels
        self.dropout_probability = dropout_probability
        # Normalization layer. Here we're using groupnorm to be consistent with the original implementation.
        self.norm = nn.GroupNorm(
            num_groups=32, num_channels=self.input_channels, eps=1e-6, affine=True
        )
        # Conv layer to transform the input into q, k, and v
        self.qkv_conv = nn.Conv2d(
            self.input_channels,
            3 * self.input_channels,
            kernel_size=1,
            stride=1,
            padding=0,
        )
        # Init the qkv conv weights
        nn.init.kaiming_normal_(self.qkv_conv.weight, nonlinearity="linear")
        # Conv layer to project to the output.
        self.proj_conv = nn.Conv2d(
            self.input_channels, self.input_channels, kernel_size=1, stride=1, padding=0
        )
        nn.init.kaiming_normal_(self.proj_conv.weight, nonlinearity="linear")

    def _reshape_for_attention(self, x: torch.Tensor) -> torch.Tensor:
        """Reshape the input tensor for attention."""
        # x is (B, C, H, W), need it to be (B, H*W, C) for attention
        x = x.permute(0, 2, 3, 1).reshape(x.shape[0], -1, x.shape[1]).contiguous()
        return x

    def _reshape_from_attention(self, x: torch.Tensor, H: int, W: int) -> torch.Tensor:
        """Reshape the input tensor from attention."""
        # x is (B, H*W, C), need it to be (B, C, H, W) for conv
        x = x.reshape(x.shape[0], H, W, -1).permute(0, 3, 1, 2).contiguous()
        return x

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the attention layer."""
        # Need to remember H, W to get back to it
        H, W = x.shape[2:]
        h = self.norm(x)
        # Get q, k, and v
        qkv = self.qkv_conv(h)
        qkv = self._reshape_for_attention(qkv)
        q, k, v = torch.split(qkv, self.input_channels, dim=2)
        # Use torch's built in attention function
        h = F.scaled_dot_product_attention(q, k, v, dropout_p=self.dropout_probability)
        # Reshape back into an image style tensor
        h = self._reshape_from_attention(h, H, W)
        # Project to the output
        h = self.proj_conv(h)
        return x + h


class Downsample(nn.Module):
    """Downsampling layer that downsamples by a factor of 2.

    Args:
        input_channels (int): Number of input channels.
        resample_with_conv (bool): Whether to use a conv for downsampling.
    """

    def __init__(self, input_channels: int, resample_with_conv: bool):
        super().__init__()
        self.input_channels = input_channels
        self.resample_with_conv = resample_with_conv
        if self.resample_with_conv:
            self.conv = nn.Conv2d(
                self.input_channels,
                self.input_channels,
                kernel_size=3,
                stride=2,
                padding=0,
            )
            nn.init.kaiming_normal_(self.conv.weight, nonlinearity="linear")

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        if self.resample_with_conv:
            # Need to do asymmetric padding to ensure the correct pixels are used in the downsampling conv
            # and ensure the correct output size is generated for even sizes.
            x = F.pad(x, (0, 1, 0, 1), mode="constant", value=0)
            x = self.conv(x)
        else:
            x = F.avg_pool2d(x, kernel_size=2, stride=2)
        return x


class Upsample(nn.Module):
    """Upsampling layer that upsamples by a factor of 2.

    Args:
        input_channels (int): Number of input channels.
        resample_with_conv (bool): Whether to use a conv for upsampling.
    """

    def __init__(self, input_channels: int, resample_with_conv: bool):
        super().__init__()
        self.input_channels = input_channels
        self.resample_with_conv = resample_with_conv
        if self.resample_with_conv:
            self.conv = nn.Conv2d(
                self.input_channels,
                self.input_channels,
                kernel_size=3,
                stride=1,
                padding=1,
            )
            nn.init.kaiming_normal_(self.conv.weight, nonlinearity="linear")

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        x = F.interpolate(x, scale_factor=2, mode="nearest", antialias=False)
        if self.resample_with_conv:
            x = self.conv(x)
        return x


class GradientScalingLayer(nn.Module):
    """Layer that scales the gradient by a multiplicative constant.

    By default, this constant is 1.0, so this layer acts as an identity function.

    To use, one must also register the backward hook:
    scaling_layer = GradientScalingLayer()
    scaling_layer.register_full_backward_hook(scaling_layer.backward_hook)

    And then set the scale via
    scaling_layer.set_scale(scale)
    """

    def __init__(self):
        super().__init__()
        self.scale: float = 1.0

    def set_scale(self, scale: float):
        self.scale = scale

    def forward(self, x):
        return x

    def backward_hook(self, module, grad_input, grad_output):
        return (self.scale * grad_input[0],)


class Encoder(nn.Module):
    """Encoder module for an autoencoder.

    Args:
        input_channels (int): Number of input channels. Default: `3`.
        hidden_channels (int): Number of hidden channels. Default: `128`.
        latent_channels (int): Number of latent channels. Default: `4`.
        double_latent_channels (bool): Whether to double the latent channels. Default: `True`.
        channel_multipliers (Tuple[int, ...]): Multipliers for the number of channels in each block. Default: `(1, 2, 4, 8)`.
        num_residual_blocks (int): Number of residual blocks in each block. Default: `4`.
        use_conv_shortcut (bool): Whether to use a conv for the shortcut. Default: `False`.
        dropout (float): Dropout probability. Default: `0.0`.
        resample_with_conv (bool): Whether to use a conv for downsampling. Default: `True`.
        zero_init_last (bool): Whether to initialize the last conv layer to zero. Default: `False`.
        use_attention (bool): Whether to use attention layers. Default: `True`.
    """

    def __init__(
        self,
        input_channels: int = 3,
        hidden_channels: int = 128,
        latent_channels: int = 4,
        double_latent_channels: bool = True,
        channel_multipliers: Tuple[int, ...] = (1, 2, 4, 8),
        num_residual_blocks: int = 4,
        use_conv_shortcut: bool = False,
        dropout_probability: float = 0.0,
        resample_with_conv: bool = True,
        zero_init_last: bool = False,
        use_attention: bool = True,
    ):
        super().__init__()
        self.input_channels = input_channels
        self.latent_channels = latent_channels
        self.double_latent_channels = double_latent_channels

        self.hidden_channels = hidden_channels
        self.channel_multipliers = channel_multipliers
        self.num_residual_blocks = num_residual_blocks
        self.use_conv_shortcut = use_conv_shortcut
        self.dropout_probability = dropout_probability
        self.resample_with_conv = resample_with_conv
        self.zero_init_last = zero_init_last
        self.use_attention = use_attention

        # Inital conv layer to get to the hidden dimensionality
        self.conv_in = nn.Conv2d(
            input_channels, hidden_channels, kernel_size=3, padding=1
        )
        nn.init.kaiming_normal_(self.conv_in.weight, nonlinearity="linear")

        # construct the residual blocks
        self.blocks = nn.ModuleList()
        block_input_channels = self.hidden_channels
        block_output_channels = self.hidden_channels
        for i, cm in enumerate(self.channel_multipliers):
            block_output_channels = cm * self.hidden_channels
            # Create the residual blocks
            for _ in range(self.num_residual_blocks):
                block = ResNetBlock(
                    input_channels=block_input_channels,
                    output_channels=block_output_channels,
                    use_conv_shortcut=use_conv_shortcut,
                    dropout_probability=dropout_probability,
                    zero_init_last=zero_init_last,
                )
                self.blocks.append(block)
                block_input_channels = block_output_channels
            # Add the downsampling block at the end, but not the very end.
            if i < len(self.channel_multipliers) - 1:
                down_block = Downsample(
                    input_channels=block_output_channels,
                    resample_with_conv=self.resample_with_conv,
                )
                self.blocks.append(down_block)
        # Make the middle blocks
        middle_block_1 = ResNetBlock(
            input_channels=block_output_channels,
            output_channels=block_output_channels,
            use_conv_shortcut=use_conv_shortcut,
            dropout_probability=dropout_probability,
            zero_init_last=zero_init_last,
        )
        self.blocks.append(middle_block_1)

        if self.use_attention:
            attention = AttentionLayer(input_channels=block_output_channels)
            self.blocks.append(attention)

        middle_block_2 = ResNetBlock(
            input_channels=block_output_channels,
            output_channels=block_output_channels,
            use_conv_shortcut=use_conv_shortcut,
            dropout_probability=dropout_probability,
            zero_init_last=zero_init_last,
        )
        self.blocks.append(middle_block_2)

        # Make the final layers for the output
        self.norm_out = nn.GroupNorm(
            num_groups=32, num_channels=block_output_channels, eps=1e-6, affine=True
        )
        output_channels = (
            2 * self.latent_channels
            if self.double_latent_channels
            else self.latent_channels
        )
        self.conv_out = nn.Conv2d(
            block_output_channels, output_channels, kernel_size=3, stride=1, padding=1
        )
        nn.init.kaiming_normal_(self.conv_out.weight, nonlinearity="linear")
        # Output layer is immediately after a silu. Need to account for that in init.
        self.conv_out.weight.data *= 1.6761

        if (
            "USE_GRADIENT_CHECKPOINTING" in os.environ
            and int(os.environ["USE_GRADIENT_CHECKPOINTING"]) == 1
        ):
            self.use_gradient_checkpointing = True
        else:
            self.use_gradient_checkpointing = False

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the encoder."""
        h = self.conv_in(x)
        for block in self.blocks:
            if self.use_gradient_checkpointing and self.training:
                h = checkpoint(block, h)
            else:
                h = block(h)
        h = self.norm_out(h)
        h = F.silu(h)
        h = self.conv_out(h)
        return h


class Decoder(nn.Module):
    """Decoder module for an autoencoder.

    Args:
        latent_channels (int): Number of latent channels. Default: `4`.
        output_channels (int): Number of output channels. Default: `3`.
        hidden_channels (int): Number of hidden channels. Default: `128`.
        channel_multipliers (Tuple[int, ...]): Multipliers for the number of channels in each block. Default: `(1, 2, 4, 8)`.
        num_residual_blocks (int): Number of residual blocks in each block. Default: `4`.
        use_conv_shortcut (bool): Whether to use a conv for the shortcut. Default: `False`.
        dropout (float): Dropout probability. Default: `0.0`.
        resample_with_conv (bool): Whether to use a conv for upsampling. Default: `True`.
        zero_init_last (bool): Whether to initialize the last conv layer to zero. Default: `False`.
        use_attention (bool): Whether to use attention layers. Default: `True`.
    """

    def __init__(
        self,
        latent_channels: int = 4,
        output_channels: int = 3,
        hidden_channels: int = 128,
        channel_multipliers: Tuple[int, ...] = (1, 2, 4, 8),
        num_residual_blocks: int = 4,
        use_conv_shortcut=False,
        dropout_probability: float = 0.0,
        resample_with_conv: bool = True,
        zero_init_last: bool = False,
        use_attention: bool = True,
    ):
        super().__init__()
        self.latent_channels = latent_channels
        self.output_channels = output_channels
        self.hidden_channels = hidden_channels
        self.channel_multipliers = channel_multipliers
        self.num_residual_blocks = num_residual_blocks
        self.use_conv_shortcut = use_conv_shortcut
        self.dropout_probability = dropout_probability
        self.resample_with_conv = resample_with_conv
        self.zero_init_last = zero_init_last
        self.use_attention = use_attention

        # Input conv layer to get to the hidden dimensionality
        channels = self.hidden_channels * self.channel_multipliers[-1]
        self.conv_in = nn.Conv2d(
            self.latent_channels, channels, kernel_size=3, stride=1, padding=1
        )
        nn.init.kaiming_normal_(self.conv_in.weight, nonlinearity="linear")

        # Make the middle blocks
        self.blocks = nn.ModuleList()
        middle_block_1 = ResNetBlock(
            input_channels=channels,
            output_channels=channels,
            use_conv_shortcut=use_conv_shortcut,
            dropout_probability=dropout_probability,
            zero_init_last=zero_init_last,
        )
        self.blocks.append(middle_block_1)

        if self.use_attention:
            attention = AttentionLayer(input_channels=channels)
            self.blocks.append(attention)

        middle_block_2 = ResNetBlock(
            input_channels=channels,
            output_channels=channels,
            use_conv_shortcut=use_conv_shortcut,
            dropout_probability=dropout_probability,
            zero_init_last=zero_init_last,
        )
        self.blocks.append(middle_block_2)

        # construct the residual blocks
        block_channels = channels
        for i, cm in enumerate(self.channel_multipliers[::-1]):
            block_channels = self.hidden_channels * cm
            for _ in range(self.num_residual_blocks + 1):  # Why the +1?
                block = ResNetBlock(
                    input_channels=channels,
                    output_channels=block_channels,
                    use_conv_shortcut=use_conv_shortcut,
                    dropout_probability=dropout_probability,
                    zero_init_last=zero_init_last,
                )
                self.blocks.append(block)
                channels = block_channels
            # Add the upsampling block at the end, but not the very end.
            if i < len(self.channel_multipliers) - 1:
                upsample = Upsample(
                    input_channels=block_channels,
                    resample_with_conv=self.resample_with_conv,
                )
                self.blocks.append(upsample)
        # Make the final layers for the output
        self.norm_out = nn.GroupNorm(
            num_groups=32, num_channels=block_channels, eps=1e-6, affine=True
        )
        self.conv_out = nn.Conv2d(
            block_channels, self.output_channels, kernel_size=3, stride=1, padding=1
        )
        nn.init.kaiming_normal_(self.conv_out.weight, nonlinearity="linear")
        # Output layer is immediately after a silu. Need to account for that in init.
        # Also want the output variance to mimic images with pixel values uniformly distributed in [-1, 1].
        # These two effects essentially cancel out.

        if (
            "USE_GRADIENT_CHECKPOINTING" in os.environ
            and int(os.environ["USE_GRADIENT_CHECKPOINTING"]) == 1
        ):
            self.use_gradient_checkpointing = True
        else:
            self.use_gradient_checkpointing = False

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the decoder."""
        h = self.conv_in(x)
        for block in self.blocks:
            if self.use_gradient_checkpointing and self.training:
                h = checkpoint(block, h)
            else:
                h = block(h)

        h = self.norm_out(h)
        h = F.silu(h)
        h = self.conv_out(h)
        return h


class GaussianDistribution:
    """Gaussian distribution parameterized with mean and log variance."""

    def __init__(self, mean: torch.Tensor, log_var: torch.Tensor):
        self.mean = mean
        self.log_var = log_var
        self.var = torch.exp(log_var)
        self.std = torch.exp(0.5 * log_var)

    def __getitem__(self, key):
        if key == "latent_dist":
            return self
        elif key == "mean":
            return self.mean
        elif key == "log_var":
            return self.log_var
        else:
            raise KeyError(key)

    @property
    def latent_dist(self):
        return self

    def sample(self) -> torch.Tensor:
        """Sample from the distribution."""
        return self.mean + self.std * torch.randn_like(self.mean)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/autoencoders/taming/vq_gan.py <==
from flex_gen.autoencoders.taming.layers import Encoder, Decoder
import torch
import torch.nn as nn
from typing import Dict, Tuple
from flex_gen.autoencoders.basic_tokenizer import Basictokenizer

from flex_gen.quantizers import AnyQuantizer


class VQAutoEncoder(Basictokenizer):
    """Autoencoder module for training a latent diffusion model.

    Args:
        input_channels (int): Number of input channels. Default: `3`.
        output_channels (int): Number of output channels. Default: `3`.
        hidden_channels (int): Number of hidden channels. Default: `128`.
        latent_channels (int): Number of latent channels. Default: `4`.
        channel_multipliers (Tuple[int, ...]): Multipliers for the number of channels in each block. Default: `(1, 2, 4, 8)`.
        num_residual_blocks (int): Number of residual blocks in each block. Default: `4`.
        use_conv_shortcut (bool): Whether to use a conv for the shortcut. Default: `False`.
        dropout (float): Dropout probability. Default: `0.0`.
        resample_with_conv (bool): Whether to use a conv for down/up sampling. Default: `True`.
        zero_init_last (bool): Whether to initialize the last conv layer to zero. Default: `False`.
        use_attention (bool): Whether to use attention layers. Default: `True`.
    """

    def __init__(
        self,
        *,
        input_channels: int = 3,
        output_channels: int = 3,
        hidden_channels: int = 128,
        latent_channels: int = 4,
        channel_multipliers: Tuple[int, ...] = (1, 2, 4, 4),
        num_residual_blocks: int = 2,
        use_conv_shortcut=False,
        dropout_probability: float = 0.0,
        resample_with_conv: bool = True,
        zero_init_last: bool = False,
        use_attention: bool = True,
        quantizer_aux_loss_weight=1.0,
        quantizer_config={
            "quantize_type": "vq",
            "embed_dim": 4,
            "num_embed": 16384,
        },
    ):
        super().__init__(**self.capture_init_args(locals()))

        self.config = {}
        self.config["input_channels"] = input_channels
        self.config["output_channels"] = output_channels
        self.config["hidden_channels"] = hidden_channels
        self.config["latent_channels"] = latent_channels
        self.config["channel_multipliers"] = channel_multipliers
        self.config["num_residual_blocks"] = num_residual_blocks
        self.config["use_conv_shortcut"] = use_conv_shortcut
        self.config["dropout_probability"] = dropout_probability
        self.config["resample_with_conv"] = resample_with_conv
        self.config["use_attention"] = use_attention
        self.config["zero_init_last"] = zero_init_last
        self.config["quantizer_aux_loss_weight"] = quantizer_aux_loss_weight
        self.set_extra_state(None)
        self.quantizer_aux_loss_weight = quantizer_aux_loss_weight
        self.encoder = Encoder(
            input_channels=self.config["input_channels"],
            hidden_channels=self.config["hidden_channels"],
            latent_channels=self.config["latent_channels"],
            channel_multipliers=self.config["channel_multipliers"],
            num_residual_blocks=self.config["num_residual_blocks"],
            use_conv_shortcut=self.config["use_conv_shortcut"],
            dropout_probability=self.config["dropout_probability"],
            resample_with_conv=self.config["resample_with_conv"],
            zero_init_last=self.config["zero_init_last"],
            use_attention=self.config["use_attention"],
            double_latent_channels=False,
        )

        channels = self.config["latent_channels"]
        self.quant_conv = nn.Conv2d(
            channels, channels, kernel_size=1, stride=1, padding=0
        )
        nn.init.kaiming_normal_(self.quant_conv.weight, nonlinearity="linear")
        # KL divergence is minimized when mean is 0.0 and log variance is 0.0
        # However, this corresponds to no information in the latent space.
        # So, init these such that latents are mean 0 and variance 1, with a rough snr of 1
        # self.quant_conv.weight.data[: channels // 2] *= 0.707
        # self.quant_conv.weight.data[channels // 2 :] *= 0.707
        # if self.quant_conv.bias is not None:
        #     self.quant_conv.bias.data[channels // 2 :].fill_(-0.9431)

        self.quantizers = AnyQuantizer.build_quantizer(quantizer_config)

        self.decoder = Decoder(
            latent_channels=self.config["latent_channels"],
            output_channels=self.config["output_channels"],
            hidden_channels=self.config["hidden_channels"],
            channel_multipliers=self.config["channel_multipliers"],
            num_residual_blocks=self.config["num_residual_blocks"],
            use_conv_shortcut=self.config["use_conv_shortcut"],
            dropout_probability=self.config["dropout_probability"],
            resample_with_conv=self.config["resample_with_conv"],
            zero_init_last=self.config["zero_init_last"],
            use_attention=self.config["use_attention"],
        )

        self.post_quant_conv = nn.Conv2d(
            self.config["latent_channels"],
            self.config["latent_channels"],
            kernel_size=1,
            stride=1,
            padding=0,
        )
        nn.init.kaiming_normal_(self.post_quant_conv.weight, nonlinearity="linear")

    def parameters(self):
        return [
            *self.encoder.parameters(),
            *self.decoder.parameters(),
            *self.quant_conv.parameters(),
            *self.post_quant_conv.parameters(),
            *self.quantizers.parameters(),
        ]

    @property
    def device(self) -> torch.device:
        return next(self.parameters()).device

    def get_extra_state(self):
        return {"config": self.config}

    def set_extra_state(self, state):
        pass

    def get_last_dec_layer(self) -> torch.Tensor:
        """Get the weight of the last layer of the decoder."""
        return self.decoder.conv_out.weight

    def encode(self, x: torch.Tensor):
        """Encode an input tensor into a latent tensor."""
        h = self.encoder(x)
        latent = self.quant_conv(h)
        # Split the moments into mean and log variance
        return self.quantizers(latent)

    def decode(self, z: torch.Tensor):
        """Decode a latent tensor into an output tensor."""
        z = self.post_quant_conv(z)
        x_recon = self.decoder(z)
        return x_recon

    def forward(
        self,
        x: torch.Tensor,
        return_recon_loss_only=False,
    ) -> Dict[str, torch.Tensor]:
        """Forward through the autoencoder."""

        quantize_ret = self.encode(x)
        quantized = quantize_ret.pop("quantized")
        codes = quantize_ret.pop("codes")
        x_recon = self.decode(quantized)

        recon_loss = torch.nn.functional.mse_loss(x, x_recon)
        if return_recon_loss_only:
            return {
                "codes": codes,
                "recon": x_recon,
                "quantized": quantized,
                "recon_loss": recon_loss,
            }

        aux_losses = quantize_ret.pop("aux_loss", self.zero)
        quantizer_loss_breakdown = {"QUANT_" + k: v for k, v in quantize_ret.items()}

        loss_sum = recon_loss + aux_losses * self.quantizer_aux_loss_weight
        loss_breakdown = {
            "codes": codes,
            "recon": x_recon,
            "recon_loss": recon_loss,
            "aux_loss": aux_losses,
            "quantized": quantized,
        }
        loss_breakdown.update(quantizer_loss_breakdown)

        return loss_sum, loss_breakdown


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/datasets/DATASET_CONFIG.py <==
"""
    check https://github.com/huggingface/pytorch-image-models/blob/main/timm/data/transforms_factory.py#L237

    It is very very imporant to use the correct mean and std for each dataset, e.g.
    Dataset         Image Size      Mean                        Std                         Samples
    MNIST,        28x28          0.1307,0.1307,0.1307           0.3081,0.3081,0.3081        60000
    CIFAR10,      32x32          0.4914, 0.4822, 0.4465         0.2470, 0.2435, 0.2616
    CIFAR100,     32x32          0.5071, 0.4867, 0.4408         0.2675, 0.2565, 0.2761
    SVHN,                   0.4377, 0.4438, 0.4728         0.1980, 0.2010, 0.1970
    FASHIONMNIST,           0.2860, 0.2860, 0.2860         0.3205, 0.3205, 0.3205
    IMAGENET,               0.485, 0.456, 0.406            0.229, 0.224, 0.225

    DATASET_KEYS = {
    "cifar10": ["img", "label"],
    "cifar100": ["img", "fine_label"],
    "mnist": ["image", "label"],
}
"""

"""
For diffusion, we should maybe use mean/std 0/1
"""
DATASET_CONFIGS = {
    # "mnist": {
    #     "image_size": 28,
    #     "mean": (0.1307, 0.1307, 0.1307),
    #     "std": (0.3081, 0.3081, 0.3081),
    #     "samples": 60000,
    #     "data_keys": ["image", "label"],
    # },
    # "cifar10": {
    #     "image_size": 32,
    #     "mean": (0.4914, 0.4822, 0.4465),
    #     "std": (0.2470, 0.2435, 0.2616),
    #     "samples": 50000,
    #     "data_keys": ["img", "label"],
    # },
    # "cifar100": {
    #     "image_size": 32,
    #     "mean": (0.5071, 0.4867, 0.4408),
    #     "std": (0.2675, 0.2565, 0.2761),
    #     "samples": 50000,
    #     "data_keys": ["img", "fine_label"],
    # },
    # "imagenet-1k": {
    #     "image_size": 224,
    #     "mean": (0.485, 0.456, 0.406),
    #     "std": (0.229, 0.224, 0.225),
    #     "samples": 1281167,
    #     "data_keys": ["image", "label"],
    # },
    # "celeba-hq": {
    #     "image_size": 256,
    #     "mean": (0.5, 0.5, 0.5),
    #     "std": (1, 1, 1),
    #     "data_keys": ["image", "label"],
    # },
    # "ucf101": {
    #     "image_size": 256,
    #     "mean": (0.5, 0.5, 0.5),
    #     "std": (1, 1, 1),
    #     "data_keys": ["video", "label"],
    # },
    # "faceforensics": {
    #     "image_size": 256,
    #     "mean": (0.5, 0.5, 0.5),
    #     "std": (1, 1, 1),
    #     "data_keys": ["video", "label"],
    # },
}


def query_mean_from_dataset_name(dataset_name):
    dataset_name = dataset_name.lower()
    if dataset_name in DATASET_CONFIGS:
        return DATASET_CONFIGS[dataset_name]["mean"]
    else:
        # return [0, 0, 0]
        return [0.5, 0.5, 0.5]


def query_std_from_dataset_name(dataset_name):
    dataset_name = dataset_name.lower()
    if dataset_name in DATASET_CONFIGS:
        return DATASET_CONFIGS[dataset_name]["std"]
    else:
        # return [1, 1, 1]
        return [0.5, 0.5, 0.5]


def query_mean_std_from_dataset_name(dataset_name):
    dataset_name = dataset_name.lower()
    mean, std = query_mean_from_dataset_name(dataset_name), query_std_from_dataset_name(
        dataset_name
    )
    return mean, std


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/datasets/__init__.py <==
from datasets import load_dataset
import torch
import numpy as np
import torch
from .transforms import build_transforms
import datasets
import sys
from functools import partial


def build_dataset(dataset_config, transforms=None):
    # _old_fun = datasets.DatasetBuilder.download_and_prepare
    # # max_size = sys.maxsize
    # max_size = 10 * (1024**3)  # 5GB

    # def _new_fun(*args, max_shard_size=max_size, **kwargs):
    #     return _old_fun(*args, max_shard_size=max_shard_size, **kwargs)

    # datasets.DatasetBuilder.download_and_prepare = _new_fun

    dataset = load_dataset(**dataset_config)
    if transforms is not None:
        dataset.set_transform(transforms)
    return dataset


def build_distributed_dataloader(dataset, collate_fn=None, dataloader_config=None):
    dataloader_config.pop("shuffle", None)
    return torch.utils.data.DataLoader(
        dataset,
        sampler=torch.utils.data.distributed.DistributedSampler(dataset),
        collate_fn=collate_fn,
        pin_memory=True,
        **dataloader_config,
    )


def build_dataloader(
    dataset, collate_fn=None, dataloader_config=None, use_distributed_sampler=False
):
    if dataloader_config is None:
        dataloader_config = {}

    if use_distributed_sampler:
        return partial(
            build_distributed_dataloader,
            dataset=dataset,
            collate_fn=collate_fn,
            dataloader_config=dataloader_config,
        )

    dataloader = torch.utils.data.DataLoader(
        dataset,
        collate_fn=collate_fn,
        pin_memory=True,
        **dataloader_config,
    )
    return dataloader


def build_collate_fn(collate_fn_config=None):
    if collate_fn_config is None:
        return None
    from .collate_func import video_data_collate_fn

    return partial(video_data_collate_fn, **collate_fn_config)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/datasets/collate_func.py <==
import torch


def video_data_collate_fn(batch, frames_per_clip=1, frame_interval=1):
    collated_batch = {}
    for key in batch[0].keys():
        if key == "video" or key == "video_latent":
            data_to_stack = []
            for data in batch:
                # here we randomly sample a clip from the video, len=MAX_SEQ_LEN
                MAX_SEQ_LEN = len(data[key])

                if MAX_SEQ_LEN == frames_per_clip:
                    start_idx = 0
                    end_idx = MAX_SEQ_LEN
                else:
                    # start_idx = torch.randint(0, MAX_SEQ_LEN - frames_per_clip, (1,))
                    # we need to take fomr start_idx to start_idx + frames_per_clip*frame_interval

                    if not (MAX_SEQ_LEN > frames_per_clip * frame_interval + 1):
                        frame_interval = max(1, MAX_SEQ_LEN // frames_per_clip)

                    start_idx = torch.randint(
                        0, MAX_SEQ_LEN - frames_per_clip * frame_interval, (1,)
                    )
                    end_idx = start_idx + frames_per_clip * frame_interval

                if not isinstance(data[key], torch.Tensor):
                    data_to_stack += [
                        torch.cat(
                            data[key][start_idx:end_idx:frame_interval],
                            dim=0,
                        )
                    ]
                else:
                    data_to_stack += [data[key][start_idx:end_idx:frame_interval]]

            # we return image anyhow
            collated_batch[key.replace("video", "image")] = torch.stack(data_to_stack)
        else:
            if not isinstance(batch[0][key], torch.Tensor):
                collated_batch[key] = torch.stack(
                    [torch.tensor(data[key]) for data in batch]
                )
            else:
                collated_batch[key] = torch.stack([data[key] for data in batch])

    return collated_batch


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/datasets/transforms.py <==
from timm.data import create_transform
import torch
import numpy as np
from PIL import Image
from omegaconf import DictConfig, OmegaConf
from flex_gen.datasets.DATASET_CONFIG import DATASET_CONFIGS


def fix_transforms_config(transforms_config, dataset_name=None):
    if dataset_name is not None:
        dataset_name = dataset_name.lower()
    if dataset_name not in DATASET_CONFIGS:
        if "ucf101" in dataset_name or "faceforensics" in dataset_name:
            image_key = "video"
            label_key = "label"
        else:
            print(
                f" Cannot find dataset {dataset_name},  USING DEFAULT DATASET KEYS - 'image' and 'label'."
            )
            image_key = "image"
            label_key = "label"
    else:
        image_key, label_key = DATASET_CONFIGS[dataset_name]["data_keys"]

    if transforms_config is None:
        transforms_config = {}

    if len(transforms_config) == 0:
        transforms_config = None
    else:
        if "input_size" not in transforms_config:
            if dataset_name is None or dataset_name not in DATASET_CONFIGS:
                transforms_config["input_size"] = 32
            else:
                transforms_config["input_size"] = DATASET_CONFIGS[dataset_name][
                    "image_size"
                ]

        if "mean" not in transforms_config:
            if dataset_name is None or dataset_name not in DATASET_CONFIGS:
                transforms_config["mean"] = 0.5
            else:
                transforms_config["mean"] = DATASET_CONFIGS[dataset_name]["mean"]

        if isinstance(transforms_config["mean"], int) or isinstance(
            transforms_config["mean"], float
        ):
            transforms_config["mean"] = [transforms_config["mean"]] * 3

        if "std" not in transforms_config:
            if dataset_name is None or dataset_name not in DATASET_CONFIGS:
                transforms_config["std"] = 1.0
            else:
                transforms_config["std"] = DATASET_CONFIGS[dataset_name]["std"]

        if isinstance(transforms_config["std"], int) or isinstance(
            transforms_config["std"], float
        ):
            transforms_config["std"] = [transforms_config["std"]] * 3

    return image_key, label_key, transforms_config


def build_transforms(transforms_config, dataset_name=None):
    """Builds the transforms for a dataset."""
    dataset_name = dataset_name.split("/")[-1].lower()

    image_key, label_key, transforms_config = fix_transforms_config(
        transforms_config, dataset_name
    )

    # we should not pop the mean and std
    # transforms_config.pop("std", None)
    # transforms_config.pop("mean", None)
    def convert_maybe_pillow_to_tensor(image):
        if isinstance(image, Image.Image):
            return image.convert("RGB")
        return torch.Tensor(image)

    if transforms_config is None:
        inet_transforms = lambda x: x
    else:
        inet_transforms = create_transform(**transforms_config)

    def transforms_func(examples):
        # ret["image"] = [
        #     inet_transforms(image.convert("RGB")) for image in examples[image_key]
        # ]
        # if label_key in examples:
        #     ret["label"] = [
        #         torch.tensor(label, dtype=torch.long)
        #         for label in examples[label_key]
        #     ]
        for k, v in examples.items():
            if k == image_key:
                if image_key == "video":
                    examples[k] = [
                        [
                            inet_transforms(convert_maybe_pillow_to_tensor(image))
                            for image in video
                        ]
                        for video in v
                    ]
                else:
                    examples[k] = [
                        inet_transforms(convert_maybe_pillow_to_tensor(image))
                        for image in v
                    ]
            elif "video_latent" in k:
                examples[k] = [
                    torch.tensor(v_latent, dtype=torch.float32) for v_latent in v
                ]
            elif k == label_key and k in examples:
                examples[k] = torch.tensor(v, dtype=torch.long)
            else:
                examples[k] = convert_maybe_pillow_to_tensor(v)
        return examples

    return transforms_func


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/discriminators/__init__.py <==
from timm.models import register_model
from .no_discriminator import NoDiscriminator
from .styleGanDiscriminator import StyleGanDiscriminator
from .nlayer_discriminator import NLayerDiscriminator
from .dino_Discriminator import DinoDiscriminator


@register_model
def no_discriminator(**kwargs):
    return NoDiscriminator(**kwargs)


@register_model
def styleGanDiscriminator(**kwargs):
    return StyleGanDiscriminator(**kwargs)


@register_model
def magvit_discriminator(**kwargs):
    return StyleGanDiscriminator(
        in_channels=3, dim=128, channels_multiplier=(2, 4, 4, 4, 4)
    )


@register_model
def taming_discriminator(**kwargs):
    return NLayerDiscriminator(in_channels=3, dim=64, num_layers=3)


@register_model
def n_layer_discriminator(**kwargs):
    return NLayerDiscriminator(**kwargs)


@register_model
def dino_discriminator(**kwargs):
    return DinoDiscriminator(**kwargs)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/discriminators/base_discriminator.py <==
from torch import nn
from torch.nn import functional as F
import torch
from torch.autograd import grad as torch_grad
from einops import rearrange, repeat
from torch import autocast


def hinge_discr_loss(fake_logits, real_logits):
    return (F.relu(1 - real_logits) + F.relu(1 + fake_logits)).mean() / 2


def hinge_gen_loss(fake):
    return -fake.mean()


def vanilla_discr_loss(fake_logits, real_logits):
    return (F.softplus(-real_logits) + F.softplus(fake_logits)).mean() / 2


def vanilla_gen_loss(fake):
    return F.softplus(-fake).mean()


def _sigmoid_cross_entropy_with_logits(labels, logits):
    """
    non-saturating loss
    """
    zeros = torch.zeros_like(logits, dtype=logits.dtype)
    condition = logits >= zeros
    relu_logits = torch.where(condition, logits, zeros)
    neg_abs_logits = torch.where(condition, -logits, logits)
    return relu_logits - logits * labels + torch.log1p(torch.exp(neg_abs_logits))


def non_saturate_gen_loss(logits_fake):
    """
    logits_fake: [B 1 H W]
    """
    # B, _, _, _ = logits_fake.shape
    B = logits_fake.shape[0]
    logits_fake = logits_fake.reshape(B, -1)
    logits_fake = torch.mean(logits_fake, dim=-1)
    gen_loss = torch.mean(
        _sigmoid_cross_entropy_with_logits(
            labels=torch.ones_like(logits_fake), logits=logits_fake
        )
    )

    return gen_loss


def non_saturate_discriminator_loss(logits_real, logits_fake):
    # B, _, _, _ = logits_fake.shape
    B = logits_fake.shape[0]
    logits_real = logits_real.reshape(B, -1)
    logits_fake = logits_fake.reshape(B, -1)
    logits_fake = logits_fake.mean(dim=-1)
    logits_real = logits_real.mean(dim=-1)

    real_loss = _sigmoid_cross_entropy_with_logits(
        labels=torch.ones_like(logits_real), logits=logits_real
    )

    fake_loss = _sigmoid_cross_entropy_with_logits(
        labels=torch.zeros_like(logits_fake), logits=logits_fake
    )

    discr_loss = (real_loss + fake_loss).mean()
    return discr_loss / 2


class LeCAM_EMA(object):
    def __init__(self, init=0.0, decay=0.999):
        self.logits_real_ema = init
        self.logits_fake_ema = init
        self.decay = decay

    def update(self, logits_real, logits_fake):
        self.logits_real_ema = self.logits_real_ema * self.decay + torch.mean(
            logits_real
        ).item() * (1 - self.decay)
        self.logits_fake_ema = self.logits_fake_ema * self.decay + torch.mean(
            logits_fake
        ).item() * (1 - self.decay)


def lecam_reg(real_pred, fake_pred, lecam_ema):
    reg = torch.mean(F.relu(real_pred - lecam_ema.logits_fake_ema).pow(2)) + torch.mean(
        F.relu(lecam_ema.logits_real_ema - fake_pred).pow(2)
    )
    return reg


def gradient_penalty(images, output, use_WGAN=False):
    with autocast(enabled=False, device_type=images.device.type):
        gradients = torch_grad(
            outputs=output,
            inputs=images,
            grad_outputs=torch.ones(output.size(), device=images.device),
            create_graph=True,
            retain_graph=True,
            only_inputs=True,
        )[0]

        gradients = rearrange(gradients, "b ... -> b (...)")
        if use_WGAN:
            return ((gradients.norm(2, dim=1) - 1) ** 2).mean()
        else:
            return (gradients.norm(2, dim=1) ** 2).mean()


def grad_layer_wrt_loss(loss: torch.Tensor, layer: nn.Parameter):
    with autocast(enabled=False, device_type=loss.device.type):
        return torch_grad(
            outputs=loss,
            inputs=layer,
            grad_outputs=torch.ones_like(loss),
            retain_graph=True,
        )[0].detach()


def get_perceptual_model(perceptual_model="vgg16"):
    if perceptual_model == "vgg16":
        from flex_gen.layers.perceptual_loss.lpips import LPIPS

        return LPIPS().eval()
    elif perceptual_model == "dino":
        from flex_gen.layers.perceptual_loss.dino_lpips import DINO_LPIPS

        return DINO_LPIPS().eval()
    elif perceptual_model == "resnet":
        from flex_gen.layers.perceptual_loss.restnet_lpips import ResNet_LPIPS

        return ResNet_LPIPS().eval()
    elif perceptual_model == "vgg_logit":
        from flex_gen.layers.perceptual_loss.vgg_lpips import VGG_LPIPS

        return VGG_LPIPS().eval()

    else:
        return None


class BaseDiscriminator(nn.Module):
    disciminator_network: nn.Module = nn.Identity()
    default_params = {
        "loss_type": "hinge",
        "gen_loss_type": None,
        "disc_loss_type": None,
        # "with_gradient_penalty": False,
        "lambda_perceptual_loss": 1.0,
        "lambda_disc_loss": 1.0,
        "lambda_adversarial_loss": 1.0,
        "lambda_grad_penalty": 10.0,
        "lambda_lecam": 0.0,
        "adaptive_weight_max": 1e3,
        "perceptual_model": "vgg16",
        "disable_adaptive_weight": False,
    }

    def __init__(self, **kwargs):
        super(BaseDiscriminator, self).__init__()
        # Warp gan/disc loss type
        for key, value in self.default_params.items():
            setattr(self, key, value)
        for key, value in kwargs.items():
            setattr(self, key, value)

        if self.loss_type is None:
            self.loss_type = "hinge"
        if self.gen_loss_type is None:
            self.gen_loss_type = self.loss_type
        if self.disc_loss_type is None:
            self.disc_loss_type = self.loss_type

        self.register_buffer("zero", torch.tensor(0.0), persistent=False)
        self.perceptual_model = get_perceptual_model(self.perceptual_model)

        if self.lambda_lecam > 0:
            self.lecam_ema = LeCAM_EMA()
        else:
            self.lecam_ema = None

    def train(self, mode: bool = True):
        # This can make sure that the perceptual model is always in eval mode
        self.training = mode
        for module in self.children():
            module.train(mode)
        if self.perceptual_model is not None:
            self.perceptual_model.train(False)
        return self

    def eval(self):
        return self.train(False)

    def compute_disc_loss(self, real_logits, fake_logits):
        if self.disc_loss_type == "hinge":
            return hinge_discr_loss(fake_logits, real_logits)
        elif self.disc_loss_type == "vanilla":
            return vanilla_discr_loss(fake_logits, real_logits)
        elif self.disc_loss_type == "non_saturate":
            return non_saturate_discriminator_loss(real_logits, fake_logits)
        else:
            raise NotImplementedError

    def comput_gen_loss(self, fake_logits):
        if self.gen_loss_type == "hinge":
            return hinge_gen_loss(fake_logits)
        elif self.gen_loss_type == "vanilla":
            return vanilla_gen_loss(fake_logits)
        elif self.gen_loss_type == "non_saturate":
            return non_saturate_gen_loss(fake_logits)
        else:
            raise NotImplementedError

    def forward(self, func="get_disc_loss", **kwargs):
        # to avoid DDP error
        if func == "get_disc_loss":
            return self.get_disc_loss(**kwargs)
        elif func == "get_gan_loss":
            return self.get_gan_loss(**kwargs)

    def disc_forward(self, x):
        raise NotImplementedError

    def calculate_gradient_penalty(self, real, real_logits, use_GP=False):
        if use_GP:
            gradient_penalty_loss = gradient_penalty(real, real_logits)
        else:
            gradient_penalty_loss = self.zero
        return gradient_penalty_loss

    def check_if_apply_gradient_penalty(
        self, lambda_grad_penalty=None, apply_gradient_penalty=False
    ):
        return (
            # self.with_gradient_penalty
            lambda_grad_penalty > 0
            and apply_gradient_penalty
        )

    def get_disc_loss(
        self,
        real,
        fake,
        lambda_disc_loss=None,
        lambda_grad_penalty=None,
        apply_gradient_penalty=False,
    ):
        lambda_disc_loss = lambda_disc_loss or self.lambda_disc_loss
        lambda_grad_penalty = lambda_grad_penalty or self.lambda_grad_penalty

        if self.check_if_apply_gradient_penalty(
            lambda_grad_penalty, apply_gradient_penalty
        ):
            real = real.requires_grad_()
            use_GP = True
        else:
            use_GP = False

        real_logits = self.disc_forward(real)
        fake_logits = self.disc_forward(fake.detach())
        discr_loss = self.compute_disc_loss(real_logits, fake_logits)
        if self.lecam_ema is not None and self.lambda_lecam > 0:
            self.lecam_ema.update(real_logits, fake_logits)
            lecam_loss = lecam_reg(real_logits, fake_logits, self.lecam_ema)
        else:
            lecam_loss = self.zero

        gradient_penalty_loss = self.calculate_gradient_penalty(
            real, real_logits, use_GP
        )

        loss_sum = (
            discr_loss * lambda_disc_loss
            + gradient_penalty_loss * lambda_grad_penalty
            + lecam_loss * self.lambda_lecam
        )

        return loss_sum, {
            "discr_loss": discr_loss,
            "gradient_penalty_loss": gradient_penalty_loss,
            "lambda_disc_loss": lambda_disc_loss,
            "lambda_grad_penalty": lambda_grad_penalty,
            "lecam_loss": lecam_loss,
            "disc_loss_sum": loss_sum,
        }

    def get_adaptive_weight(self, gen_loss, perceptual_loss=None, last_dec_layer=None):
        if perceptual_loss != None:
            norm_grad_wrt_perceptual_loss = grad_layer_wrt_loss(
                perceptual_loss, last_dec_layer
            ).norm(p=2)

            norm_grad_wrt_gen_loss = grad_layer_wrt_loss(gen_loss, last_dec_layer).norm(
                p=2
            )
            adaptive_weight = (
                norm_grad_wrt_perceptual_loss / norm_grad_wrt_gen_loss.clamp(min=1e-3)
            )
            adaptive_weight.clamp_(max=self.adaptive_weight_max)

            if torch.isnan(adaptive_weight).any():
                adaptive_weight = 1.0
        else:
            adaptive_weight = 1.0

        return adaptive_weight

    def get_perceptual_loss(self, real, fake):
        if self.perceptual_model is None:
            return self.zero
        channels = fake.shape[1]

        if channels == 1:
            real = repeat(real, "b 1 h w -> b c h w", c=3)
            fake = repeat(fake, "b 1 h w -> b c h w", c=3)

        return self.perceptual_model(real, fake).mean()

    def get_gan_loss(
        self,
        real,
        fake,
        rec_loss=None,
        last_dec_layer=None,
        lambda_adversarial_loss=None,
        lambda_perceptual_loss=None,
    ):

        # notice that lambda_adversarial_loss could be 0.0
        if lambda_adversarial_loss is None:
            lambda_adversarial_loss = self.lambda_adversarial_loss

        lambda_perceptual_loss = lambda_perceptual_loss or self.lambda_perceptual_loss

        if lambda_perceptual_loss is None or lambda_perceptual_loss == 0.0:
            perceptual_loss = self.zero
        else:
            perceptual_loss = self.get_perceptual_loss(real, fake)

        if (
            lambda_adversarial_loss is None
            or lambda_perceptual_loss is None
            or lambda_adversarial_loss == 0.0
            or rec_loss is None
        ):
            gen_loss = self.zero
            adaptive_weight = 1.0
        else:
            fake_logits = self.disc_forward(fake)
            gen_loss = self.comput_gen_loss(fake_logits)

            if self.disable_adaptive_weight:
                adaptive_weight = 1.0
            else:
                adaptive_weight = self.get_adaptive_weight(
                    gen_loss,
                    perceptual_loss * lambda_perceptual_loss + rec_loss,
                    last_dec_layer,
                )
        loss_sum = (
            perceptual_loss * lambda_perceptual_loss
            + gen_loss * adaptive_weight * lambda_adversarial_loss
        )

        return loss_sum, {
            "perceptual_loss": perceptual_loss.item(),
            "gen_loss": gen_loss.item(),
            "adaptive_weight": adaptive_weight,
            "lambda_perceptual_loss": lambda_perceptual_loss,
            "lambda_adversarial_loss": lambda_adversarial_loss,
            "gan_loss_sum": loss_sum.item(),
        }


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/discriminators/dino_Discriminator.py <==
# https://github.com/mosaicml/diffusion/blob/main/diffusion/models/autoencoder.py#L403
from .base_discriminator import BaseDiscriminator
from torch import nn, einsum
import torch
from torch.nn.functional import normalize
from flex_gen.layers.projected_gan_t.discriminator import ProjectedDiscriminator


class DinoDiscriminator(BaseDiscriminator):
    """Defines a PatchGAN discriminator.

    Based on code from https://github.com/junyanz/pytorch-CycleGAN-and-pix2pix/blob/master/models/networks.py

    Args:
        input_channels (int): Number of input channels. Default: `3`.
        num_filters (int): Number of filters in the first layer. Default: `64`.
        num_layers (int): Number of layers in the discriminator. Default: `3`.
    """

    def __init__(
        self,
        c_dim: int = 0,
        diffaug: bool = True,
        p_crop: float = 1.0,
        base_model: str = "dinov2_vits14_reg",
        aug_policy: str = "color,translation,cutout",
        **kwargs,
    ):
        super().__init__(**kwargs)

        self.ProjectedDiscriminator = ProjectedDiscriminator(
            c_dim=c_dim,
            diffaug=diffaug,
            p_crop=p_crop,
            base_model=base_model,
            aug_policy=aug_policy,
        )
        """
        This dino-discriminator CAN-NOT work with Gradient Penalty.  
        - Not fixed yet.
        - Although it is not recommended to use this discriminator with GP    
        """

    def disc_forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the discriminator."""
        return self.ProjectedDiscriminator(x)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/discriminators/nlayer_discriminator.py <==
# https://github.com/mosaicml/diffusion/blob/main/diffusion/models/autoencoder.py#L403
from .base_discriminator import BaseDiscriminator
from torch import nn, einsum
import torch


class NLayerDiscriminator(BaseDiscriminator):
    """Defines a PatchGAN discriminator.

    Based on code from https://github.com/junyanz/pytorch-CycleGAN-and-pix2pix/blob/master/models/networks.py

    Args:
        input_channels (int): Number of input channels. Default: `3`.
        num_filters (int): Number of filters in the first layer. Default: `64`.
        num_layers (int): Number of layers in the discriminator. Default: `3`.
    """

    def __init__(
        self,
        input_channels: int = 3,
        num_filters: int = 64,
        num_layers: int = 3,
        **kwargs
    ):
        super().__init__(**kwargs)

        self.input_channels = input_channels
        self.num_filters = num_filters
        self.num_layers = num_layers

        self.blocks = nn.Sequential()
        input_conv = nn.Conv2d(
            self.input_channels, self.num_filters, kernel_size=4, stride=2, padding=1
        )
        nn.init.kaiming_normal_(input_conv.weight, nonlinearity="linear")
        nonlinearity = nn.LeakyReLU(0.2, True)
        self.blocks.extend([input_conv, nonlinearity])

        num_filters = self.num_filters
        out_filters = self.num_filters
        for n in range(1, self.num_layers):
            out_filters = self.num_filters * min(2**n, 8)
            conv = nn.Conv2d(
                num_filters, out_filters, kernel_size=4, stride=2, padding=1, bias=False
            )
            num_filters = out_filters
            # Init these as if a linear layer follows them because batchnorm happens before leaky relu.
            nn.init.kaiming_normal_(conv.weight, nonlinearity="linear")
            norm = nn.BatchNorm2d(out_filters)
            nonlinearity = nn.LeakyReLU(0.2, True)
            self.blocks.extend([conv, norm, nonlinearity])
        # Make the output layers
        final_out_filters = self.num_filters * min(2**self.num_layers, 8)
        conv = nn.Conv2d(
            out_filters,
            final_out_filters,
            kernel_size=4,
            stride=1,
            padding=1,
            bias=False,
        )
        nn.init.kaiming_normal_(conv.weight, nonlinearity="linear")
        norm = nn.BatchNorm2d(final_out_filters)
        nonlinearity = nn.LeakyReLU(0.2, True)
        self.blocks.extend([conv, norm, nonlinearity])
        # Output layer
        output_conv = nn.Conv2d(
            final_out_filters, 1, kernel_size=4, stride=1, padding=1, bias=False
        )
        nn.init.kaiming_normal_(output_conv.weight, nonlinearity="linear")
        # Should init output layer such that outputs are generally within the linear region of a sigmoid.
        # This likely makes little difference in practice.
        output_conv.weight.data *= 0.1
        self.blocks.append(output_conv)

    def disc_forward(self, x: torch.Tensor) -> torch.Tensor:
        """Forward through the discriminator."""
        return self.blocks(x)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/discriminators/no_discriminator.py <==
from .base_discriminator import BaseDiscriminator


class NoDiscriminator(BaseDiscriminator):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.disciminator_network = None

    def disc_forward(self, x):
        return x

    def get_disc_loss(
        self,
        real,
        fake,
        lambda_disc_loss=None,
        lambda_grad_penalty=None,
        apply_gradient_penalty=False,
    ):
        loss = self.zero * 0
        return loss, {
            "discr_loss": self.zero,
            "gradient_penalty_loss": self.zero,
            "lambda_disc_loss": 0,
            "lambda_grad_penalty": 0,
            "disc_loss_sum": self.zero,
        }

    def get_gan_loss(
        self,
        real,
        fake,
        lambda_perceptual_loss=None,
        rec_loss=None,
        **kwargs,
    ):
        lambda_perceptual_loss = lambda_perceptual_loss or self.lambda_perceptual_loss
        if lambda_perceptual_loss is None or lambda_perceptual_loss == 0.0:
            perceptual_loss = self.zero
        else:
            perceptual_loss = self.get_perceptual_loss(real, fake)

        loss = perceptual_loss * lambda_perceptual_loss + self.zero
        return loss, {
            "perceptual_loss": perceptual_loss.item(),
            "gen_loss": self.zero.item(),
            "adaptive_weight": 0,
            "lambda_perceptual_loss": lambda_perceptual_loss,
            "lambda_adversarial_loss": 0,
            "gan_loss_sum": loss.item(),
        }


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/discriminators/styleGanDiscriminator.py <==
from .base_discriminator import BaseDiscriminator
from torch import nn, einsum
import torch
from kornia.filters import filter3d

from einops import rearrange


# discriminator with anti-aliased downsampling (blurpool Zhang et al.)
class Blur(nn.Module):
    def __init__(self):
        super().__init__()
        f = torch.Tensor([1, 2, 1])
        self.register_buffer("f", f)

    def forward(self, x, space_only=False, time_only=False):
        assert not (space_only and time_only)

        f = self.f

        if space_only:
            f = einsum("i, j -> i j", f, f)
            f = rearrange(f, "... -> 1 1 ...")
        elif time_only:
            f = rearrange(f, "f -> 1 f 1 1")
        else:
            f = einsum("i, j, k -> i j k", f, f, f)
            f = rearrange(f, "... -> 1 ...")

        is_images = x.ndim == 4

        if is_images:
            x = rearrange(x, "b c h w -> b c 1 h w")

        out = filter3d(x, f, normalized=True)

        if is_images:
            out = rearrange(out, "b c 1 h w -> b c h w")

        return out


class ResBlockDown(nn.Module):
    def __init__(
        self,
        in_dim,
        out_dim,
        kernel_size=3,
    ):
        super().__init__()
        self.net = nn.Sequential(
            nn.Conv2d(in_dim, out_dim, kernel_size, padding=kernel_size // 2),
            nn.LeakyReLU(),
            Blur(),
            nn.AvgPool2d(2),
            nn.Conv2d(out_dim, out_dim, kernel_size, padding=kernel_size // 2),
            nn.LeakyReLU(),
        )
        self.skip = nn.Sequential(
            Blur(),
            nn.AvgPool2d(2),
            nn.Conv2d(in_dim, out_dim, 1),
        )

    def forward(self, x):
        return self.net(x) + self.skip(x)


class StyleGanDiscriminator(BaseDiscriminator):
    def __init__(
        self, in_channels=3, dim=128, channels_multiplier=(2, 4, 4, 4, 4), **kwargs
    ):
        # for magvit
        #  self, in_channels=3, dim=128, channels_multiplier=(2, 4, 4, 4, 4), **kwargs

        super().__init__(**kwargs)

        blocks = [
            nn.Conv2d(in_channels, dim, 3, padding=1),
            nn.LeakyReLU(),
        ]

        dim_in = dim
        for mult in channels_multiplier:
            dim_out = dim * mult
            blocks.append(ResBlockDown(dim_in, dim_out))
            dim_in = dim_out

        dim = dim_in
        blocks += [
            nn.Conv2d(dim, dim, 3, padding=1),
            nn.LeakyReLU(),
            nn.AdaptiveAvgPool2d(1),
            nn.Flatten(),
            nn.Linear(dim, dim),
            nn.LeakyReLU(),
            nn.Linear(dim, 1),
        ]
        self.blocks = nn.Sequential(*blocks)

    def disc_forward(self, x):
        return self.blocks(x)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/__init__.py <==
from .linear_attention import *
from .projected_gan_t import *


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/perceptual_loss/dino_lpips.py <==
"""Stripped version of https://github.com/richzhang/PerceptualSimilarity/tree/master/models"""

import hashlib
import os
from collections import namedtuple
from torchvision.transforms import RandomCrop, Normalize
import requests
import torch
import torch.nn as nn
from torchvision import models
from tqdm import tqdm

URL_MAP = {"vgg_lpips": "https://heibox.uni-heidelberg.de/f/607503859c864bc1b30b/?dl=1"}

CKPT_MAP = {"vgg_lpips": "vgg.pth"}

MD5_MAP = {"vgg_lpips": "d507d7349b931f0638a25a48a722f98a"}


"""
CHANGELOG:
From magvit and maskbit paper, seems like to take intermidiate features is not necessary?
"""


class DINO_LPIPS(nn.Module):
    # Learned perceptual metric
    def __init__(
        self,
        base_model="dinov2_vits14_reg",
    ):
        super().__init__()

        dino = torch.hub.load("facebookresearch/dinov2", base_model)
        self.dino = dino.eval().requires_grad_(False)
        self.img_resolution = self.dino.patch_embed.img_size
        # normlize by imagenet mean and std
        self.normalize = Normalize(
            mean=[0.485, 0.456, 0.406], std=[0.229, 0.224, 0.225]
        )

        for param in self.parameters():
            param.requires_grad = False

    def train(self, mode: bool = True):
        # LPIPS is always in eval mode
        self.dino.train(False)
        return self

    def eval(self):
        return self.train(False)

    def forward(self, input, target):
        input = self.normalize(input)
        target = self.normalize(target)

        in0_input = nn.functional.interpolate(input, self.img_resolution, mode="area")
        in1_input = nn.functional.interpolate(target, self.img_resolution, mode="area")

        outs0 = self.dino(in0_input)
        outs1 = self.dino(in1_input)
        sum_distance = torch.nn.functional.mse_loss(outs0, outs1)
        return sum_distance


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/perceptual_loss/lpips.py <==
"""Stripped version of https://github.com/richzhang/PerceptualSimilarity/tree/master/models"""

import hashlib
import os
from collections import namedtuple

import requests
import torch
import torch.nn as nn
from torchvision import models
from tqdm import tqdm

URL_MAP = {"vgg_lpips": "https://heibox.uni-heidelberg.de/f/607503859c864bc1b30b/?dl=1"}

CKPT_MAP = {"vgg_lpips": "vgg.pth"}

MD5_MAP = {"vgg_lpips": "d507d7349b931f0638a25a48a722f98a"}


def download(url, local_path, chunk_size=1024):
    os.makedirs(os.path.split(local_path)[0], exist_ok=True)
    with requests.get(url, stream=True) as r:
        total_size = int(r.headers.get("content-length", 0))
        with tqdm(total=total_size, unit="B", unit_scale=True) as pbar:
            with open(local_path, "wb") as f:
                for data in r.iter_content(chunk_size=chunk_size):
                    if data:
                        f.write(data)
                        pbar.update(chunk_size)


def md5_hash(path):
    with open(path, "rb") as f:
        content = f.read()
    return hashlib.md5(content).hexdigest()


def get_ckpt_path(name, root, check=False):
    assert name in URL_MAP
    path = os.path.join(root, CKPT_MAP[name])
    if not os.path.exists(path) or (check and not md5_hash(path) == MD5_MAP[name]):
        print("Downloading {} model from {} to {}".format(name, URL_MAP[name], path))
        download(URL_MAP[name], path)
        md5 = md5_hash(path)
        assert md5 == MD5_MAP[name], md5
    return path


class LPIPS(nn.Module):
    # Learned perceptual metric
    def __init__(self, use_dropout=True):
        super().__init__()
        self.scaling_layer = ScalingLayer()
        self.chns = [64, 128, 256, 512, 512]  # vg16 features
        self.net = vgg16(pretrained=True, requires_grad=False)
        self.lin0 = NetLinLayer(self.chns[0], use_dropout=use_dropout)
        self.lin1 = NetLinLayer(self.chns[1], use_dropout=use_dropout)
        self.lin2 = NetLinLayer(self.chns[2], use_dropout=use_dropout)
        self.lin3 = NetLinLayer(self.chns[3], use_dropout=use_dropout)
        self.lin4 = NetLinLayer(self.chns[4], use_dropout=use_dropout)
        self.load_from_pretrained()
        for param in self.parameters():
            param.requires_grad = False

    def load_from_pretrained(self, name="vgg_lpips"):
        # ckpt = get_ckpt_path(name, "loss/pretrained/lpips")
        ckpt = get_ckpt_path(name, "./.cache/loss/pretrained/lpips")
        self.load_state_dict(
            torch.load(ckpt, map_location=torch.device("cpu")), strict=False
        )
        print("loaded pretrained LPIPS loss from {}".format(ckpt))

    # def train(self, mode: bool = True):
    #     for module in self.children():
    #         print(module)
    #         module.train(False)
    #     return self

    # def eval(self):
    #     return self.train(False)

    @classmethod
    def from_pretrained(cls, name="vgg_lpips"):
        if name != "vgg_lpips":
            raise NotImplementedError
        model = cls()
        ckpt = get_ckpt_path(name)
        model.load_state_dict(
            torch.load(ckpt, map_location=torch.device("cpu")), strict=False
        )
        return model

    def forward(self, input, target):
        in0_input, in1_input = (self.scaling_layer(input), self.scaling_layer(target))
        outs0, outs1 = self.net(in0_input), self.net(in1_input)
        feats0, feats1, diffs = {}, {}, {}
        lins = [self.lin0, self.lin1, self.lin2, self.lin3, self.lin4]
        for kk in range(len(self.chns)):
            feats0[kk], feats1[kk] = normalize_tensor(outs0[kk]), normalize_tensor(
                outs1[kk]
            )
            diffs[kk] = (feats0[kk] - feats1[kk]) ** 2

        res = [
            spatial_average(lins[kk].model(diffs[kk]), keepdim=True)
            for kk in range(len(self.chns))
        ]

        val = res[0]
        for l in range(1, len(self.chns)):
            val += res[l]
        return val


class ScalingLayer(nn.Module):
    def __init__(self):
        super(ScalingLayer, self).__init__()
        self.register_buffer(
            "shift", torch.Tensor([-0.030, -0.088, -0.188])[None, :, None, None]
        )
        self.register_buffer(
            "scale", torch.Tensor([0.458, 0.448, 0.450])[None, :, None, None]
        )

    def forward(self, inp):
        return (inp - self.shift) / self.scale


class NetLinLayer(nn.Module):
    """A single linear layer which does a 1x1 conv"""

    def __init__(self, chn_in, chn_out=1, use_dropout=False):
        super(NetLinLayer, self).__init__()
        layers = (
            [
                nn.Dropout(),
            ]
            if (use_dropout)
            else []
        )
        layers += [
            nn.Conv2d(chn_in, chn_out, 1, stride=1, padding=0, bias=False),
        ]
        self.model = nn.Sequential(*layers)


class vgg16(torch.nn.Module):
    def __init__(self, requires_grad=False, pretrained=True):
        super(vgg16, self).__init__()
        vgg_pretrained_features = models.vgg16(pretrained=pretrained).features
        self.slice1 = torch.nn.Sequential()
        self.slice2 = torch.nn.Sequential()
        self.slice3 = torch.nn.Sequential()
        self.slice4 = torch.nn.Sequential()
        self.slice5 = torch.nn.Sequential()
        self.N_slices = 5
        for x in range(4):
            self.slice1.add_module(str(x), vgg_pretrained_features[x])
        for x in range(4, 9):
            self.slice2.add_module(str(x), vgg_pretrained_features[x])
        for x in range(9, 16):
            self.slice3.add_module(str(x), vgg_pretrained_features[x])
        for x in range(16, 23):
            self.slice4.add_module(str(x), vgg_pretrained_features[x])
        for x in range(23, 30):
            self.slice5.add_module(str(x), vgg_pretrained_features[x])
        if not requires_grad:
            for param in self.parameters():
                param.requires_grad = False

    def forward(self, X):
        h = self.slice1(X)
        h_relu1_2 = h
        h = self.slice2(h)
        h_relu2_2 = h
        h = self.slice3(h)
        h_relu3_3 = h
        h = self.slice4(h)
        h_relu4_3 = h
        h = self.slice5(h)
        h_relu5_3 = h
        vgg_outputs = namedtuple(
            "VggOutputs", ["relu1_2", "relu2_2", "relu3_3", "relu4_3", "relu5_3"]
        )
        out = vgg_outputs(h_relu1_2, h_relu2_2, h_relu3_3, h_relu4_3, h_relu5_3)
        return out


def normalize_tensor(x, eps=1e-10):
    norm_factor = torch.sqrt(torch.sum(x**2, dim=1, keepdim=True) + eps)
    return x / (norm_factor)
    # norm_factor = torch.sqrt(torch.sum(x**2,dim=1,keepdim=True))
    # return x/(norm_factor+eps)


def spatial_average(x, keepdim=True):
    return x.mean([2, 3], keepdim=keepdim)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/perceptual_loss/restnet_lpips.py <==
"""Stripped version of https://github.com/richzhang/PerceptualSimilarity/tree/master/models"""

from collections import namedtuple
from torchvision.transforms import RandomCrop, Normalize
import requests
import torch
import torch.nn as nn
from torchvision import models
from tqdm import tqdm
from timm import create_model

"""
CHANGELOG:
From magvit and maskbit paper, seems like to take intermidiate features is not necessary?
"""


class ResNet_LPIPS(nn.Module):
    # Learned perceptual metric
    def __init__(
        self,
        base_model="resnet50.a1_in1k",
    ):
        super().__init__()

        self.normalize = Normalize(
            mean=[0.485, 0.456, 0.406], std=[0.229, 0.224, 0.225]
        )
        resnet = create_model(base_model, pretrained=True)

        self.backbone = resnet.eval().requires_grad_(False)
        self.img_resolution = 224

        for param in self.parameters():
            param.requires_grad = False

    def train(self, mode: bool = True):
        # LPIPS is always in eval mode
        self.backbone.train(False)
        return self

    def eval(self):
        return self.train(False)

    def forward(self, input, target):

        input = self.normalize(input)
        target = self.normalize(target)
        in0_input = nn.functional.interpolate(input, self.img_resolution, mode="area")
        in1_input = nn.functional.interpolate(target, self.img_resolution, mode="area")

        outs0 = self.backbone(in0_input)
        outs1 = self.backbone(in1_input)
        sum_distance = torch.nn.functional.mse_loss(outs0, outs1)
        return sum_distance


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/perceptual_loss/vgg_lpips.py <==
"""Stripped version of https://github.com/richzhang/PerceptualSimilarity/tree/master/models"""

from collections import namedtuple
from torchvision.transforms import RandomCrop, Normalize
import requests
import torch
import torch.nn as nn
from torchvision import models
from tqdm import tqdm
from timm import create_model

"""
CHANGELOG:
From magvit and maskbit paper, seems like to take intermidiate features is not necessary?
"""


class VGG_LPIPS(nn.Module):
    # Learned perceptual metric
    def __init__(
        self,
        base_model="vgg16.tv_in1k",
    ):
        super().__init__()

        self.normalize = Normalize(
            mean=[0.485, 0.456, 0.406], std=[0.229, 0.224, 0.225]
        )

        vgg = create_model(base_model, pretrained=True)

        self.backbone = vgg.eval().requires_grad_(False)
        self.img_resolution = 224

        for param in self.parameters():
            param.requires_grad = False

    def train(self, mode: bool = True):
        # LPIPS is always in eval mode
        self.backbone.train(False)
        return self

    def eval(self):
        return self.train(False)

    def forward(self, input, target):

        input = self.normalize(input)
        target = self.normalize(target)

        in0_input = nn.functional.interpolate(input, self.img_resolution, mode="area")
        in1_input = nn.functional.interpolate(target, self.img_resolution, mode="area")

        outs0 = self.backbone(in0_input)
        outs1 = self.backbone(in1_input)
        sum_distance = torch.nn.functional.mse_loss(outs0, outs1)
        return sum_distance


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/projected_gan_t/diffaug.py <==
# BSD 2-Clause "Simplified" License
# Copyright (c) 2020, Shengyu Zhao, Zhijian Liu, Ji Lin, Jun-Yan Zhu, and Song Han
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
# * Redistributions of source code must retain the above copyright notice, this
#   list of conditions and the following disclaimer.
#
# * Redistributions in binary form must reproduce the above copyright notice,
#   this list of conditions and the following disclaimer in the documentation
#   and/or other materials provided with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
# FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
# DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
# SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
# CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
# OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
# Code from https://github.com/mit-han-lab/data-efficient-gans

"""Training GANs with DiffAugment."""

import numpy as np
import torch
import torch.nn.functional as F


def DiffAugment(
    x: torch.Tensor, policy: str = "", channels_first: bool = True
) -> torch.Tensor:
    if policy:
        if not channels_first:
            x = x.permute(0, 3, 1, 2)
        for p in policy.split(","):
            for f in AUGMENT_FNS[p]:
                x = f(x)
        if not channels_first:
            x = x.permute(0, 2, 3, 1)
        x = x.contiguous()
    return x


def rand_brightness(x: torch.Tensor) -> torch.Tensor:
    x = x + (torch.rand(x.size(0), 1, 1, 1, dtype=x.dtype, device=x.device) - 0.5)
    return x


def rand_saturation(x: torch.Tensor) -> torch.Tensor:
    x_mean = x.mean(dim=1, keepdim=True)
    x = (x - x_mean) * (
        torch.rand(x.size(0), 1, 1, 1, dtype=x.dtype, device=x.device) * 2
    ) + x_mean
    return x


def rand_contrast(x: torch.Tensor) -> torch.Tensor:
    x_mean = x.mean(dim=[1, 2, 3], keepdim=True)
    x = (x - x_mean) * (
        torch.rand(x.size(0), 1, 1, 1, dtype=x.dtype, device=x.device) + 0.5
    ) + x_mean
    return x


def rand_translation(x: torch.Tensor, ratio: float = 0.125) -> torch.Tensor:
    shift_x, shift_y = int(x.size(2) * ratio + 0.5), int(x.size(3) * ratio + 0.5)
    translation_x = torch.randint(
        -shift_x, shift_x + 1, size=[x.size(0), 1, 1], device=x.device
    )
    translation_y = torch.randint(
        -shift_y, shift_y + 1, size=[x.size(0), 1, 1], device=x.device
    )
    grid_batch, grid_x, grid_y = torch.meshgrid(
        torch.arange(x.size(0), dtype=torch.long, device=x.device),
        torch.arange(x.size(2), dtype=torch.long, device=x.device),
        torch.arange(x.size(3), dtype=torch.long, device=x.device),
    )
    grid_x = torch.clamp(grid_x + translation_x + 1, 0, x.size(2) + 1)
    grid_y = torch.clamp(grid_y + translation_y + 1, 0, x.size(3) + 1)
    x_pad = F.pad(x, [1, 1, 1, 1, 0, 0, 0, 0])
    x = (
        x_pad.permute(0, 2, 3, 1)
        .contiguous()[grid_batch, grid_x, grid_y]
        .permute(0, 3, 1, 2)
    )
    return x


def rand_cutout(x: torch.Tensor, ratio: float = 0.2) -> torch.Tensor:
    cutout_size = int(x.size(2) * ratio + 0.5), int(x.size(3) * ratio + 0.5)
    offset_x = torch.randint(
        0, x.size(2) + (1 - cutout_size[0] % 2), size=[x.size(0), 1, 1], device=x.device
    )
    offset_y = torch.randint(
        0, x.size(3) + (1 - cutout_size[1] % 2), size=[x.size(0), 1, 1], device=x.device
    )
    grid_batch, grid_x, grid_y = torch.meshgrid(
        torch.arange(x.size(0), dtype=torch.long, device=x.device),
        torch.arange(cutout_size[0], dtype=torch.long, device=x.device),
        torch.arange(cutout_size[1], dtype=torch.long, device=x.device),
    )
    grid_x = torch.clamp(
        grid_x + offset_x - cutout_size[0] // 2, min=0, max=x.size(2) - 1
    )
    grid_y = torch.clamp(
        grid_y + offset_y - cutout_size[1] // 2, min=0, max=x.size(3) - 1
    )
    mask = torch.ones(x.size(0), x.size(2), x.size(3), dtype=x.dtype, device=x.device)
    mask[grid_batch, grid_x, grid_y] = 0
    x = x * mask.unsqueeze(1)
    return x


def rand_resize(
    x: torch.Tensor, min_ratio: float = 0.8, max_ratio: float = 1.2
) -> torch.Tensor:
    resize_ratio = np.random.rand() * (max_ratio - min_ratio) + min_ratio
    resized_img = F.interpolate(x, size=int(resize_ratio * x.shape[3]), mode="bilinear")
    org_size = x.shape[3]
    if int(resize_ratio * x.shape[3]) < x.shape[3]:
        left_pad = (x.shape[3] - int(resize_ratio * x.shape[3])) / 2.0
        left_pad = int(left_pad)
        right_pad = x.shape[3] - left_pad - resized_img.shape[3]
        x = F.pad(
            resized_img, (left_pad, right_pad, left_pad, right_pad), "constant", 0.0
        )
    else:
        left = (int(resize_ratio * x.shape[3]) - x.shape[3]) / 2.0
        left = int(left)
        x = resized_img[:, :, left : (left + x.shape[3]), left : (left + x.shape[3])]
    assert x.shape[2] == org_size
    assert x.shape[3] == org_size
    return x


AUGMENT_FNS = {
    "color": [rand_brightness, rand_saturation, rand_contrast],
    "translation": [rand_translation],
    "resize": [rand_resize],
    "cutout": [rand_cutout],
}


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/projected_gan_t/discriminator.py <==
# Copyright (c) 2023, NVIDIA CORPORATION & AFFILIATES.  All rights reserved.
#
# NVIDIA CORPORATION and its licensors retain all intellectual property
# and proprietary rights in and to this software, related documentation
# and any modifications thereto.  Any use, reproduction, disclosure or
# distribution of this software and related documentation without an express
# license agreement from NVIDIA CORPORATION is strictly prohibited.

"""
Projected discriminator architecture from
"StyleGAN-T: Unlocking the Power of GANs for Fast Large-Scale Text-to-Image Synthesis".
"""

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
import os

# from torch.nn.utils.spectral_norm import SpectralNorm
from .spectral_norm import SpectralNorm
from torchvision.transforms import RandomCrop, Normalize
from .diffaug import DiffAugment


class SpectralConv1d(nn.Conv1d):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        # if we use GP loss in discriminator, we need to remove spectral norm
        # SpectralNorm.apply(self, name="weight", n_power_iterations=1, dim=0, eps=1e-12)


class ResidualBlock(nn.Module):
    def __init__(self, fn):
        super().__init__()
        self.fn = fn

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return (self.fn(x) + x) / np.sqrt(2)


class BatchNormLocal(nn.Module):
    def __init__(
        self,
        num_features: int,
        affine: bool = True,
        virtual_bs: int = 8,
        eps: float = 1e-5,
    ):
        super().__init__()
        self.virtual_bs = virtual_bs
        self.eps = eps
        self.affine = affine

        if self.affine:
            self.weight = nn.Parameter(torch.ones(num_features))
            self.bias = nn.Parameter(torch.zeros(num_features))

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        shape = x.size()

        # Reshape batch into groups.
        G = np.ceil(x.size(0) / self.virtual_bs).astype(int)
        x = x.view(G, -1, x.size(-2), x.size(-1))

        # Calculate stats.
        mean = x.mean([1, 3], keepdim=True)
        var = x.var([1, 3], keepdim=True, unbiased=False)
        x = (x - mean) / (torch.sqrt(var + self.eps))

        if self.affine:
            x = x * self.weight[None, :, None] + self.bias[None, :, None]

        return x.view(shape)


def make_block(channels: int, kernel_size: int) -> nn.Module:
    return nn.Sequential(
        SpectralConv1d(
            channels,
            channels,
            kernel_size=kernel_size,
            padding=kernel_size // 2,
            padding_mode="circular",
        ),
        # BatchNormLocal(channels),
        nn.BatchNorm1d(channels),
        nn.LeakyReLU(0.2, True),
    )


class DiscHead(nn.Module):
    def __init__(self, channels: int, c_dim: int = 0, cmap_dim: int = 64):
        super().__init__()
        self.channels = channels
        self.c_dim = c_dim
        self.cmap_dim = cmap_dim

        self.main = nn.Sequential(
            make_block(channels, kernel_size=1),
            ResidualBlock(make_block(channels, kernel_size=9)),
        )

        # if self.c_dim > 0:
        #     # raise NotImplementedError
        #     # self.cmapper = FullyConnectedLayer(self.c_dim, cmap_dim)
        #     self.cls = SpectralConv1d(
        #         channels, cmap_dim, kernel_size=1, padding=0)
        # else:
        #     self.cls = SpectralConv1d(channels, 1, kernel_size=1, padding=0)
        self.cls = SpectralConv1d(channels, 1, kernel_size=1, padding=0)

    def forward(self, x: torch.Tensor, c: torch.Tensor = None) -> torch.Tensor:

        # =====
        h = self.main(x)
        out = self.cls(h)

        # if self.c_dim > 0:
        #     cmap = self.cmapper(c).unsqueeze(-1)
        #     out = (out * cmap).sum(1, keepdim=True) * \
        #         (1 / np.sqrt(self.cmap_dim))

        return out


class DINO(torch.nn.Module):
    def __init__(
        self,
        hooks: list[int] = [2, 5, 8, 11],
        hook_patch: bool = True,
        base_model: str = "dinov2_vits14_reg",
    ):
        super().__init__()
        self.n_hooks = len(hooks) + int(hook_patch)
        self.hooks = hooks
        self.hook_patch = hook_patch

        # self.dino = torch.hub.load("facebookresearch/dinov2", base_model)

        try:
            self.dino = torch.hub.load(
                os.path.join(
                    os.environ.get("TORCH_HOME", os.path.expanduser("~/.cache")),
                    "hub/facebookresearch_dinov2_main",
                ),
                base_model,
                source="local",
            )
        except Exception as e:
            self.dino = torch.hub.load("facebookresearch/dinov2", base_model)

        self.dino = self.dino.eval().requires_grad_(False)

        self.img_resolution = self.dino.patch_embed.img_size
        self.embed_dim = self.dino.embed_dim
        IMAGENET_DEFAULT_MEAN = (0.485, 0.456, 0.406)
        IMAGENET_DEFAULT_STD = (0.229, 0.224, 0.225)
        self.norm = Normalize(IMAGENET_DEFAULT_MEAN, IMAGENET_DEFAULT_STD)

    def forward_dino(self, x, masks=None):
        ret = []

        x = self.dino.prepare_tokens_with_masks(x, masks)

        if self.hook_patch:
            ret += [x.transpose(1, 2).contiguous()]

        for block_count, blk in enumerate(self.dino.blocks):
            x = blk(x)
            if block_count in self.hooks:
                ret += [x.transpose(1, 2).contiguous()]
        return ret

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        # """input: x in [0, 1]; output: dict of activations"""
        # print("--", self.img_resolution, self.embed_dim)
        x = F.interpolate(x, self.img_resolution, mode="area")
        x = self.norm(x)
        features = self.forward_dino(x)

        return features


class ProjectedDiscriminator(nn.Module):
    # def __init__(self, c_dim: int = 0, diffaug: bool = False, p_crop: float = 0.5):
    def __init__(
        self,
        c_dim: int = 0,
        diffaug: bool = False,
        aug_policy: str = "color,translation,cutout",
        p_crop: float = 0.0,
        base_model: str = "dinov2_vits14_reg",
    ):

        super().__init__()
        self.c_dim = c_dim
        self.diffaug = diffaug
        self.aug_policy = aug_policy
        self.p_crop = p_crop

        self.dino = DINO(base_model=base_model).eval()

        heads = []
        for i in range(self.dino.n_hooks):
            heads += ([str(i), DiscHead(self.dino.embed_dim, c_dim)],)
        self.heads = nn.ModuleDict(heads)

        # dino is frozen by default.
        for param in self.dino.parameters():
            param.requires_grad = False
        for head in self.heads.values():
            for param in head.parameters():
                param.requires_grad = True

    def train(self, mode: bool = True):
        self.dino = self.dino.train(False)
        self.heads = self.heads.train(mode)
        return self

    def eval(self):
        return self.train(False)

    def forward(self, x: torch.Tensor, c: torch.Tensor = None) -> torch.Tensor:
        # Apply augmentation (x in [-1, 1]).
        if self.diffaug:
            x = DiffAugment(x, policy=self.aug_policy)

        # TO CHECK, waht if we normalize the image to [0, 1] before passing to DINO
        # -1 ,1 -> 0, 1
        # 0  ,1 -> 0.5, 1?
        # Transform to [0, 1].
        # x = x.add(1).div(2)

        """
        Ablation:   without normalization here, can improve <=0.01 - make sense    
        """

        # Take crops with probablity p_crop if the image is larger.
        if (
            x.size(-1) > self.dino.img_resolution[-1]
            and np.random.random() < self.p_crop
        ):
            x = RandomCrop(self.dino.img_resolution)(x)

        # Forward pass through DINO ViT.
        # with torch.no_grad():
        features = self.dino(x)

        # Apply discriminator heads.

        # with torch.autocast(device_type=x.device.type):
        logits = []
        for k, head in self.heads.items():
            logits.append(head(features[int(k)], c).view(x.size(0), -1))
        logits = torch.cat(logits, dim=1)

        return logits


# fake = torch.randn(
#     2,
#     3,
#     128,
#     128,
# ).cuda()
# d = ProjectedDiscriminator().cuda()
# logits = d(fake)
# real_loss = F.relu(torch.ones_like(logits) + logits)
# print(real_loss.shape, logits.mean().shape)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/layers/projected_gan_t/spectral_norm.py <==
"""
Spectral Normalization from https://arxiv.org/abs/1802.05957
"""

import torch
from torch.nn.functional import normalize
from typing import Any, Optional, TypeVar
from torch.nn.modules import Module

__all__ = [
    "SpectralNorm",
    "SpectralNormLoadStateDictPreHook",
    "SpectralNormStateDictHook",
    "spectral_norm",
    "remove_spectral_norm",
]


class SpectralNorm:
    # Invariant before and after each forward call:
    #   u = normalize(W @ v)
    # NB: At initialization, this invariant is not enforced

    _version: int = 1
    # At version 1:
    #   made  `W` not a buffer,
    #   added `v` as a buffer, and
    #   made eval mode use `W = u @ W_orig @ v` rather than the stored `W`.
    name: str
    dim: int
    n_power_iterations: int

    def __init__(
        self,
        name: str = "weight",
        n_power_iterations: int = 1,
        dim: int = 0,
        eps=1e-12,
    ) -> None:
        self.name = name
        self.dim = dim
        if n_power_iterations <= 0:
            raise ValueError(
                "Expected n_power_iterations to be positive, but "
                f"got n_power_iterations={n_power_iterations}"
            )
        self.n_power_iterations = n_power_iterations
        self.eps = eps

    def reshape_weight_to_matrix(self, weight: torch.Tensor) -> torch.Tensor:
        weight_mat = weight
        if self.dim != 0:
            # permute dim to front
            weight_mat = weight_mat.permute(
                self.dim, *[d for d in range(weight_mat.dim()) if d != self.dim]
            )
        height = weight_mat.size(0)
        return weight_mat.reshape(height, -1)

    def compute_weight(self, module: Module, do_power_iteration: bool) -> torch.Tensor:
        # NB: If `do_power_iteration` is set, the `u` and `v` vectors are
        #     updated in power iteration **in-place**. This is very important
        #     because in `DataParallel` forward, the vectors (being buffers) are
        #     broadcast from the parallelized module to each module replica,
        #     which is a new module object created on the fly. And each replica
        #     runs its own spectral norm power iteration. So simply assigning
        #     the updated vectors to the module this function runs on will cause
        #     the update to be lost forever. And the next time the parallelized
        #     module is replicated, the same randomly initialized vectors are
        #     broadcast and used!
        #
        #     Therefore, to make the change propagate back, we rely on two
        #     important behaviors (also enforced via tests):
        #       1. `DataParallel` doesn't clone storage if the broadcast tensor
        #          is already on correct device; and it makes sure that the
        #          parallelized module is already on `device[0]`.
        #       2. If the out tensor in `out=` kwarg has correct shape, it will
        #          just fill in the values.
        #     Therefore, since the same power iteration is performed on all
        #     devices, simply updating the tensors in-place will make sure that
        #     the module replica on `device[0]` will update the _u vector on the
        #     parallelized module (by shared storage).
        #
        #    However, after we update `u` and `v` in-place, we need to **clone**
        #    them before using them to normalize the weight. This is to support
        #    backproping through two forward passes, e.g., the common pattern in
        #    GAN training: loss = D(real) - D(fake). Otherwise, engine will
        #    complain that variables needed to do backward for the first forward
        #    (i.e., the `u` and `v` vectors) are changed in the second forward.
        weight = getattr(module, self.name + "_orig")
        u = getattr(module, self.name + "_u")
        v = getattr(module, self.name + "_v")
        weight_mat = self.reshape_weight_to_matrix(weight)

        if do_power_iteration:
            with torch.no_grad():
                for _ in range(self.n_power_iterations):
                    # Spectral norm of weight equals to `u^T W v`, where `u` and `v`
                    # are the first left and right singular vectors.
                    # This power iteration produces approximations of `u` and `v`.
                    v = normalize(
                        torch.mv(weight_mat.t(), u), dim=0, eps=self.eps, out=v
                    )
                    u = normalize(torch.mv(weight_mat, v), dim=0, eps=self.eps, out=u)
                if self.n_power_iterations > 0:
                    # See above on why we need to clone
                    u = u.clone(memory_format=torch.contiguous_format)
                    v = v.clone(memory_format=torch.contiguous_format)

        sigma = torch.dot(u, torch.mv(weight_mat, v))
        weight = weight / sigma
        return weight

    def remove(self, module: Module) -> None:
        with torch.no_grad():
            weight = self.compute_weight(module, do_power_iteration=False)
        delattr(module, self.name)
        delattr(module, self.name + "_u")
        delattr(module, self.name + "_v")
        delattr(module, self.name + "_orig")
        module.register_parameter(self.name, torch.nn.Parameter(weight.detach()))

    def __call__(self, module: Module, inputs: Any) -> None:
        setattr(
            module,
            self.name,
            self.compute_weight(module, do_power_iteration=module.training),
        )

    def _solve_v_and_rescale(self, weight_mat, u, target_sigma):
        # Tries to returns a vector `v` s.t. `u = normalize(W @ v)`
        # (the invariant at top of this class) and `u @ W @ v = sigma`.
        # This uses pinverse in case W^T W is not invertible.
        v = torch.linalg.multi_dot(
            [weight_mat.t().mm(weight_mat).pinverse(), weight_mat.t(), u.unsqueeze(1)]
        ).squeeze(1)
        return v.mul_(target_sigma / torch.dot(u, torch.mv(weight_mat, v)))

    @staticmethod
    def apply(
        module: Module, name: str, n_power_iterations: int, dim: int, eps
    ) -> "SpectralNorm":
        for hook in module._forward_pre_hooks.values():
            if isinstance(hook, SpectralNorm) and hook.name == name:
                raise RuntimeError(
                    f"Cannot register two spectral_norm hooks on the same parameter {name}"
                )

        fn = SpectralNorm(name, n_power_iterations, dim, eps)
        weight = module._parameters[name]
        if weight is None:
            raise ValueError(
                f"`SpectralNorm` cannot be applied as parameter `{name}` is None"
            )
        if isinstance(weight, torch.nn.parameter.UninitializedParameter):
            raise ValueError(
                "The module passed to `SpectralNorm` can't have uninitialized parameters. "
                "Make sure to run the dummy forward before applying spectral normalization"
            )

        with torch.no_grad():
            weight_mat = fn.reshape_weight_to_matrix(weight)

            h, w = weight_mat.size()
            # randomly initialize `u` and `v`
            u = normalize(weight.new_empty(h).normal_(0, 1), dim=0, eps=fn.eps)
            v = normalize(weight.new_empty(w).normal_(0, 1), dim=0, eps=fn.eps)

        delattr(module, fn.name)
        module.register_parameter(fn.name + "_orig", weight)
        # We still need to assign weight back as fn.name because all sorts of
        # things may assume that it exists, e.g., when initializing weights.
        # However, we can't directly assign as it could be an nn.Parameter and
        # gets added as a parameter. Instead, we register weight.data as a plain
        # attribute.
        setattr(module, fn.name, weight.data)
        module.register_buffer(fn.name + "_u", u)
        module.register_buffer(fn.name + "_v", v)

        module.register_forward_pre_hook(fn)
        module._register_state_dict_hook(SpectralNormStateDictHook(fn))
        module._register_load_state_dict_pre_hook(SpectralNormLoadStateDictPreHook(fn))
        return fn


# This is a top level class because Py2 pickle doesn't like inner class nor an
# instancemethod.
class SpectralNormLoadStateDictPreHook:
    # See docstring of SpectralNorm._version on the changes to spectral_norm.
    def __init__(self, fn) -> None:
        self.fn = fn

    # For state_dict with version None, (assuming that it has gone through at
    # least one training forward), we have
    #
    #    u = normalize(W_orig @ v)
    #    W = W_orig / sigma, where sigma = u @ W_orig @ v
    #
    # To compute `v`, we solve `W_orig @ x = u`, and let
    #    v = x / (u @ W_orig @ x) * (W / W_orig).
    def __call__(
        self,
        state_dict,
        prefix,
        local_metadata,
        strict,
        missing_keys,
        unexpected_keys,
        error_msgs,
    ) -> None:
        fn = self.fn
        version = local_metadata.get("spectral_norm", {}).get(
            fn.name + ".version", None
        )
        if version is None or version < 1:
            weight_key = prefix + fn.name
            if (
                version is None
                and all(weight_key + s in state_dict for s in ("_orig", "_u", "_v"))
                and weight_key not in state_dict
            ):
                # Detect if it is the updated state dict and just missing metadata.
                # This could happen if the users are crafting a state dict themselves,
                # so we just pretend that this is the newest.
                return
            has_missing_keys = False
            for suffix in ("_orig", "", "_u"):
                key = weight_key + suffix
                if key not in state_dict:
                    has_missing_keys = True
                    if strict:
                        missing_keys.append(key)
            if has_missing_keys:
                return
            with torch.no_grad():
                weight_orig = state_dict[weight_key + "_orig"]
                weight = state_dict.pop(weight_key)
                sigma = (weight_orig / weight).mean()
                weight_mat = fn.reshape_weight_to_matrix(weight_orig)
                u = state_dict[weight_key + "_u"]
                v = fn._solve_v_and_rescale(weight_mat, u, sigma)
                state_dict[weight_key + "_v"] = v


# This is a top level class because Py2 pickle doesn't like inner class nor an
# instancemethod.
class SpectralNormStateDictHook:
    # See docstring of SpectralNorm._version on the changes to spectral_norm.
    def __init__(self, fn) -> None:
        self.fn = fn

    def __call__(self, module, state_dict, prefix, local_metadata) -> None:
        if "spectral_norm" not in local_metadata:
            local_metadata["spectral_norm"] = {}
        key = self.fn.name + ".version"
        if key in local_metadata["spectral_norm"]:
            raise RuntimeError(f"Unexpected key in metadata['spectral_norm']: {key}")
        local_metadata["spectral_norm"][key] = self.fn._version


T_module = TypeVar("T_module", bound=Module)


def spectral_norm(
    module: T_module,
    name: str = "weight",
    n_power_iterations: int = 1,
    eps=1e-12,
    dim: Optional[int] = None,
) -> T_module:
    r"""Applies spectral normalization to a parameter in the given module.

    .. math::
        \mathbf{W}_{SN} = \dfrac{\mathbf{W}}{\sigma(\mathbf{W})},
        \sigma(\mathbf{W}) = \max_{\mathbf{h}: \mathbf{h} \ne 0} \dfrac{\|\mathbf{W} \mathbf{h}\|_2}{\|\mathbf{h}\|_2}

    Spectral normalization stabilizes the training of discriminators (critics)
    in Generative Adversarial Networks (GANs) by rescaling the weight tensor
    with spectral norm :math:`\sigma` of the weight matrix calculated using
    power iteration method. If the dimension of the weight tensor is greater
    than 2, it is reshaped to 2D in power iteration method to get spectral
    norm. This is implemented via a hook that calculates spectral norm and
    rescales weight before every :meth:`~Module.forward` call.

    See `Spectral Normalization for Generative Adversarial Networks`_ .

    .. _`Spectral Normalization for Generative Adversarial Networks`: https://arxiv.org/abs/1802.05957

    Args:
        module (nn.Module): containing module
        name (str, optional): name of weight parameter
        n_power_iterations (int, optional): number of power iterations to
            calculate spectral norm
        eps (float, optional): epsilon for numerical stability in
            calculating norms
        dim (int, optional): dimension corresponding to number of outputs,
            the default is ``0``, except for modules that are instances of
            ConvTranspose{1,2,3}d, when it is ``1``

    Returns:
        The original module with the spectral norm hook

    .. note::
        This function has been reimplemented as
        :func:`torch.nn.utils.parametrizations.spectral_norm` using the new
        parametrization functionality in
        :func:`torch.nn.utils.parametrize.register_parametrization`. Please use
        the newer version. This function will be deprecated in a future version
        of PyTorch.

    Example::

        >>> m = spectral_norm(nn.Linear(20, 40))
        >>> m
        Linear(in_features=20, out_features=40, bias=True)
        >>> m.weight_u.size()
        torch.Size([40])

    """
    if dim is None:
        if isinstance(
            module,
            (
                torch.nn.ConvTranspose1d,
                torch.nn.ConvTranspose2d,
                torch.nn.ConvTranspose3d,
            ),
        ):
            dim = 1
        else:
            dim = 0
    SpectralNorm.apply(module, name, n_power_iterations, dim, eps)
    return module


def remove_spectral_norm(module: T_module, name: str = "weight") -> T_module:
    r"""Removes the spectral normalization reparameterization from a module.

    Args:
        module (Module): containing module
        name (str, optional): name of weight parameter

    Example:
        >>> m = spectral_norm(nn.Linear(40, 10))
        >>> remove_spectral_norm(m)
    """
    for k, hook in module._forward_pre_hooks.items():
        if isinstance(hook, SpectralNorm) and hook.name == name:
            hook.remove(module)
            del module._forward_pre_hooks[k]
            break
    else:
        raise ValueError(f"spectral_norm of '{name}' not found in {module}")

    for k, hook in module._state_dict_hooks.items():
        if isinstance(hook, SpectralNormStateDictHook) and hook.fn.name == name:
            del module._state_dict_hooks[k]
            break

    for k, hook in module._load_state_dict_pre_hooks.items():
        if isinstance(hook, SpectralNormLoadStateDictPreHook) and hook.fn.name == name:
            del module._load_state_dict_pre_hooks[k]
            break

    return module


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/__init__.py <==
from .carry_vector_quantizer import CarryVectorQuantizer
from .ema_vector_quantizer import EMAVectorQuantizer
from .finite_scalar_quantizer import FiniteScalarQuantizer
from .group_vector_quantizer import GroupVectorQuantizer
from .group_sphere_quantizer import GroupSphereQuantizer
from .gumbel_vector_quantizer import GumbelVectorQuantizer
from .hierachical_vector_quantizer import HierachicalVectorQuantizer
from .residual_vector_quantizer import ResidualVectorQuantizer
from .lookup_free_quantizer import LookUpFreeQuantizer
from .vector_quantizer import VectorQuantizer
from omegaconf import DictConfig
from einops import rearrange

QuantizeModelDict = {
    "fsq": FiniteScalarQuantizer,
    "lfq": LookUpFreeQuantizer,
    "gumbelvq": GumbelVectorQuantizer,
    "vq": VectorQuantizer,
    "emavq": EMAVectorQuantizer,
    "gvq": GroupVectorQuantizer,
    'gsq': GroupSphereQuantizer,
    "hvq": HierachicalVectorQuantizer,
    "cvq": CarryVectorQuantizer,
    "rvq": ResidualVectorQuantizer,
}


def patch_vq_forward(vq_forward):
    if getattr(vq_forward, "_is_patched", False):
        # If the function is already patched, return it as is
        return vq_forward
    def wrapper(self, x):
        x = rearrange(x, "b c h w -> b h w c")
        try_get_results = vq_forward(self=self, x=x)
        assert len(try_get_results) == 3
        # the return of vq_forward should follows
        # x_quant, diff, indice -> x_quant, loss, codes
        x_quant, loss, codes = try_get_results
        return {
            "quantized": rearrange(x_quant, "b h w c -> b c h w").contiguous(),
            "aux_loss": loss,
            "codes": codes,
        }
    wrapper._is_patched = True
    return wrapper


class AnyQuantizer:
    @staticmethod
    def build_quantizer(config):
        if isinstance(config, dict):
            config = DictConfig(config)
        quantize_type = config.pop("quantize_type").lower()
        assert (
            quantize_type in QuantizeModelDict
        ), f"quantize_type {quantize_type} not found"
        config = AnyQuantizer.check_quantize_config(config)
        vq_model = QuantizeModelDict[quantize_type]
        vq_model.forward = patch_vq_forward(vq_model.forward)
        return vq_model(**config)

    @staticmethod
    def check_quantize_config(config):
        return config


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/base_vector_quantizer.py <==
from abc import ABC, abstractmethod

from torch import nn

from .utils import compute_dist, pack_one, sample_entropy_loss_fn


class BaseVectorQuantizer(ABC, nn.Module):
    def __init__(
        self,
    ):
        super().__init__()
        self.entropy_temperature = 1.0
        self.entropy_loss_type = "softmax"
        self.normlization_func = lambda x: x

    @property
    def num_embed(self):
        pass

    @abstractmethod
    def init_codebook(self):
        pass

    @abstractmethod
    def forward(self, x):
        pass

    @abstractmethod
    def latent_to_indice(self, latent):
        pass

    @abstractmethod
    def indice_to_code(self, indice):
        pass

    def entropy_loss(self, latent=None, dist=None):
        assert (
            latent is not None or dist is not None
        ), "At least one of latent or dist needs to be specified."
        if dist is None:
            if isinstance(self.codebook, nn.Module):
                self.codebook.weight
            else:
                self.codebook
            # (b, *, d) -> (n, d)
            latent, ps = pack_one(latent, "* d")

            if hasattr(self.codebook, "weight"):
                dist = compute_dist(
                    self.normlization_func(latent),
                    self.normlization_func(self.codebook.weight),
                )
            else:
                # PACK FOR LFQ
                dist = compute_dist(
                    self.normlization_func(latent),
                    self.normlization_func(self.codebook),
                )

        loss = sample_entropy_loss_fn(
            dist, self.entropy_temperature, self.entropy_loss_type
        )

        return loss


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/carry_vector_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
from einops import rearrange


from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one


class CarryVectorQuantizer(BaseVectorQuantizer):
    """
    Similar to the Hierarchical Vector Quantizer, the only difference is that it uses the same level and shares the codebook.
    """

    def __init__(
        self, base, num_levels, embed_dim, commitment_loss_weight=0.25, **kwargs
    ):
        super().__init__()
        self.base = base
        levels = [base] * num_levels
        _levels = torch.tensor(levels, dtype=torch.int32)
        self.register_buffer("_levels", _levels, persistent=False)
        _basis = torch.cumprod(
            torch.tensor([1] + levels[:-1]), dim=0, dtype=torch.int32
        )
        self.register_buffer("_basis", _basis, persistent=False)

        self._num_embed = self._levels.prod().item()
        self.num_levels = self._levels.shape[0]
        assert embed_dim % self.num_levels == 0
        self.embed_dim = embed_dim // self._levels.shape[0]
        self.commitment_loss_weight = commitment_loss_weight

        # create the codebook of the desired size
        self.codebook = nn.Parameter(
            torch.empty(base, self.embed_dim), requires_grad=True
        )

        self.init_codebook()

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self):
        # nn.init.uniform_(self.codebook, -1 / self.base, 1 / self.base)
        codebook = torch.randn(self.base, self.embed_dim)
        codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
        self.codebook.weight.data = codebook

    def forward(self, x):
        # get indice
        indice = self.latent_to_indice(x)

        # quantize
        x_quant = self.indice_to_code(indice)

        # compute diff
        diff = F.mse_loss(
            x_quant, x.detach()
        ) + self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x)

        x_quant = x + (x_quant - x).detach()

        return x_quant, diff, indice

    def latent_to_indice(self, latent):
        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        # compute in parallel
        latent = rearrange(latent, "... (g d) -> (... g) d", g=self.num_levels)
        # n, m
        dist = compute_dist(latent, self.codebook)
        # n, 1
        indice = torch.argmin(dist, dim=-1)
        indice = rearrange(indice, "(b g) -> b g", g=self.num_levels)
        indice = (indice * self._basis).sum(dim=-1).to(torch.int32)

        indice = unpack_one(indice, ps, "*")

        return indice

    def indice_to_code(self, indice):
        indice = (indice.unsqueeze(-1) // self._basis) % self._levels
        code_list = []
        for i in range(self.num_levels):
            code = F.embedding(indice[..., i], self.codebook)
            code_list.append(code.unsqueeze(-1))
        code = rearrange(torch.cat(code_list, dim=-1), "... d g -> ... (g d)")

        return code


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/ema_vector_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one


class EMAVectorQuantizer(BaseVectorQuantizer):
    def __init__(
        self,
        num_embed,
        embed_dim,
        commitment_loss_weight=0.25,
        decay=0.99,
        epsilon=1e-5,
    ):
        super().__init__()
        self._num_embed = num_embed
        self.embed_dim = embed_dim
        self.commitment_loss_weight = commitment_loss_weight
        self.decay = decay
        self.epsilon = epsilon

        # create the codebook of the desired size
        self.codebook = nn.Embedding(self.num_embed, self.embed_dim)
        # ema parameters
        # ema usage count: total count of each embedding trough epochs
        self.register_buffer("ema_count", torch.zeros(num_embed))

        # same size as dict, initialized as codebook
        # the updated means
        self.register_buffer("ema_weight", torch.empty((num_embed, embed_dim)))
        self.ema_weight.data.uniform_(-1 / num_embed, 1 / num_embed)

        self.init_codebook()

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self):
        # nn.init.uniform_(self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed)
        codebook = torch.randn(self.num_embed, self.embed_dim)
        codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
        self.codebook.weight.data = codebook

        self.codebook.requires_grad_(False)

    def forward(self, x):
        # get indice
        indice, embed_count_sum, embed_sum = self.latent_to_indice(x)

        # quantize
        x_quant = self.indice_to_code(indice)

        if self.training:
            # oom version
            # ema_count = self.decay * self.ema_count + (1 - self.decay) * embed_count_sum
            # # Laplace smoothing of the ema count(avoid zero)
            # N = embed_count_sum.sum().item()
            # self.ema_count = (
            #     (ema_count + self.epsilon) / (N + self.num_embed * self.epsilon) * N
            # )

            # self.ema_weight = (
            #     self.decay * self.ema_weight + (1 - self.decay) * embed_sum
            # )
            # self.codebook.weight.data = self.ema_weight / self.ema_count.unsqueeze(-1)

            # Laplace smoothing of the ema count(avoid zero)
            N = embed_count_sum.sum().item()
            self.ema_count.data = (
                self.decay * self.ema_count + (1 - self.decay) * embed_count_sum
            )
            self.ema_weight.data = (
                self.decay * self.ema_weight + (1 - self.decay) * embed_sum
            )
            ema_count = (
                (self.ema_count + self.epsilon)
                / (N + self.num_embed * self.epsilon)
                * N
            )
            self.codebook.weight.data = self.ema_weight / ema_count.unsqueeze(-1)

            # #####
            # self.ema_count.data.mul_(self.decay).add_(
            #     embed_count_sum, alpha=1 - self.decay
            # )
            # self.ema_weight.data.mul_(self.decay).add_(embed_sum, alpha=1 - self.decay)
            # N = embed_count_sum.sum().item()
            # ema_count = (
            #     (self.ema_count + self.epsilon)
            #     / (N + self.num_embed * self.epsilon)
            #     * N
            # )
            # self.codebook.weight.copy_(self.ema_weight / ema_count.unsqueeze(-1))

        # compute diff
        diff = self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x)

        x_quant = x + (x_quant - x).detach()

        return x_quant, diff, indice

    def latent_to_indice(self, latent):
        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        # n, m
        dist = compute_dist(latent, self.codebook.weight)
        # n, 1
        indice = torch.argmin(dist, dim=-1)
        if self.training:
            # n, 1 -> n, V
            indice_onehot = F.one_hot(indice, self.num_embed)
            # n, V -> V
            embed_count_sum = indice_onehot.sum(0)
            # (V, n), (n, d) -> (V, n)
            embed_sum = indice_onehot.transpose(0, 1).to(torch.float32) @ latent
            torch.distributed.all_reduce(
                embed_count_sum,
            )
            torch.distributed.all_reduce(
                embed_sum,
            )
        else:
            embed_count_sum = None
            embed_sum = None

        indice = unpack_one(indice, ps, "*")

        return indice, embed_count_sum, embed_sum

    def indice_to_code(self, indice):
        return self.codebook(indice)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/finite_scalar_quantizer.py <==
import torch
import torch.nn.functional as F

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import pack_one, round_ste, unpack_one


class FiniteScalarQuantizer(BaseVectorQuantizer):
    def __init__(self, levels, **kwargs):
        super().__init__()
        _levels = torch.tensor(levels, dtype=torch.int32)
        self.register_buffer("_levels", _levels, persistent=False)
        _basis = torch.cumprod(
            torch.tensor([1] + levels[:-1]), dim=0, dtype=torch.int32
        )
        self.register_buffer("_basis", _basis, persistent=False)

        self._num_embed = self._levels.prod().item()
        self.num_levels = self._levels.shape[0]
        self.embed_dim = self._levels.shape[0]
        # init codebook
        self.register_buffer("zero", torch.tensor(0.0), persistent=False)
        self.init_codebook()

    def extra_repr(self):
        return f"(num embedding): {self.num_embed}\n(embed size): {self.embed_dim}"

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self):
        codebook = self.indice_to_code(torch.arange(self.num_embed))
        self.register_buffer("codebook", codebook, persistent=False)

    def forward(self, x):
        x_quant, indice = self.latent_to_code_and_indice(x)
        # compute codebook loss
        codebook_loss = torch.tensor(0.0).cuda().float()

        # loss_dict = {
        #     "codebook_loss": codebook_loss,
        # }

        return x_quant, codebook_loss.mean(), indice

    def latent_to_code_and_indice(self, latent):
        d = self._levels - 1
        number = round_ste(F.sigmoid(latent) * d)
        code = number / d
        indice = (number * self._basis).sum(dim=-1).to(torch.int32)

        return code, indice

    def latent_to_indice(self, latent):
        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        number = round_ste(F.sigmoid(latent) * (self._levels - 1))
        indice = (number * self._basis).sum(dim=-1).to(torch.int32)

        indice = unpack_one(indice, ps, "*")

        return indice

    def indice_to_code(self, indice):
        # (..., d)
        code = (indice.unsqueeze(-1) // self._basis) % self._levels
        # convert to [0, 1]
        code = code / (self._levels - 1)

        return code


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/group_sphere_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
from einops import rearrange

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one
from functools import partial


def random_argmin(dist, dim=-1):
    # Find the minimum value along the last dimension
    min_val = dist.min(dim=dim, keepdim=True).values
    # Get a mask of all minimum values
    min_mask = (dist == min_val)
    # Get random indices from the masked minimums
    random_indices = torch.multinomial(min_mask.float(), 1).squeeze(-1)
    return random_indices


def softmax_sample(dist, tau=1.0, dim=-1):
    """
    Perform softmax sampling over distances.
    tau = 0.1: Strongly favours the lowest distance.
    Probabilities = [0.001, 0.997, 0.002, 0.997, 0.001]
    tau = 1.0: Balanced prioritisation.
    Probabilities = [0.09, 0.42, 0.23, 0.42, 0.04]
    tau = 10.0: Closer to uniform.
    Probabilities = [0.19, 0.21, 0.20, 0.21, 0.18]
    tau = 10e6 : Almost uniform.
    Probabilities = [0.20, 0.20, 0.20, 0.20, 0.20]
    Args:
        dist (torch.Tensor): The distance tensor.
        tau (float): Temperature parameter for softmax.

    Returns:
        torch.Tensor: Indices sampled based on softmax probabilities.
    """
    # Compute softmax probabilities (lower distance = higher probability)
    probabilities = torch.softmax(-dist / tau, dim=dim)
    # Sample indices based on probabilities
    sampled_indices = torch.multinomial(probabilities, num_samples=1).squeeze(-1)
    return sampled_indices


class GroupSphereQuantizer(BaseVectorQuantizer):
    def __init__(
        self,
        num_embed,
        embed_dim,
        num_group=1,
        use_uniform_init=False,
        commitment_loss_weight=0.25,
        use_l2_norm=False,
        use_l1_norm=False,
        force_1d_clip=False,
        argmin_func='random',
        argmin_softmax_tau=1.0,
        **kwargs,
    ):
        super().__init__()
        self._num_embed = num_embed
        self.num_group = num_group
        self.embed_dim = embed_dim // num_group
        self.commitment_loss_weight = commitment_loss_weight

        if use_l1_norm:
            self.normlization_func = partial(F.normalize, p=1, dim=-1)
        elif use_l2_norm:
            self.normlization_func = partial(F.normalize, p=2, dim=-1)
        else:
            self.normlization_func = lambda x: x

        if use_l1_norm is False and use_l2_norm is False and force_1d_clip:
            if use_uniform_init and self.embed_dim == 1:
                # clip the codebook to [-1, 1] for better performance
                self.normlization_func = lambda x: torch.clamp(x, -1, 1)

        argmin_func = argmin_func.lower() if argmin_func is not None else None
        if argmin_func in [None, "default", "argmin"]:
            self.argmin_func = partial(torch.argmin, dim=-1)
        elif argmin_func == "random":
            self.argmin_func = partial(random_argmin, dim=-1)
        elif argmin_func == "softmax":
            self.argmin_func = partial(softmax_sample, dim=-1, tau=argmin_softmax_tau)


        # create the codebook of the desired size
        self.codebook = nn.Embedding(self.num_embed, self.embed_dim)
        self.init_codebook(use_uniform_init)

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self, use_uniform_init=False):
        # nn.init.normal_(self.codebook.weight, mean=0, std=self.embed_dim**-0.5)
        # nn.init.uniform_(self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed)

        if use_uniform_init:
            if self.embed_dim > 1:
                nn.init.uniform_(
                    self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed
                )
            else:
                nn.init.uniform_(self.codebook.weight, -1, 1)
        else:
            codebook = torch.randn(self.num_embed, self.embed_dim)
            codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
            self.codebook.weight.data = codebook

    def forward(self, x):
        # get indice
        indice = self.latent_to_indice(x)

        # quantize
        x_quant = self.indice_to_code(indice)

        x = rearrange(x, "... (g d) -> ... g d", g=self.num_group)
        x = self.normlization_func(x)
        x = rearrange(x, "... g d -> ... (g d)")

        # compute diff
        diff = F.mse_loss(
            x_quant, x.detach()
        ) + self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x)

        x_quant = x + (x_quant - x).detach()
        return x_quant, diff, indice

    def latent_to_indice(self, latent):
        # if it is GVQ and codebook is large, e.g. >=256k, we use micrio-batch for better performance
        if self.num_embed >= 256000 and (self.num_group >= 2 or self.embed_dim >= 16):
            indices = []
            for minibatch in range(latent.shape[0]):
                tmp_latent, ps = pack_one(latent[minibatch], "* d")
                tmp_latent = rearrange(
                    tmp_latent, "... (g d) -> (... g) d", g=self.num_group
                )
                # n, m
                dist = compute_dist(
                    self.normlization_func(tmp_latent),
                    self.normlization_func(self.codebook.weight),
                )
                # n, 1
                # indice = torch.argmin(dist, dim=-1)
                indice = self.argmin_func(dist)
                indice = rearrange(indice, "(b g) -> b g", g=self.num_group)
                indice = unpack_one(indice, ps, "* g")
                indices.append(indice.unsqueeze(0))

            return torch.cat(indices, dim=0)

        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        latent = rearrange(latent, "... (g d) -> (... g) d", g=self.num_group)
        # n, m
        # dist = compute_dist(latent, self.codebook.weight)
        dist = compute_dist(
            self.normlization_func(latent), self.normlization_func(self.codebook.weight)
        )
        # n, 1
        # indice = torch.argmin(dist, dim=-1)
        indice = self.argmin_func(dist)
        indice = rearrange(indice, "(b g) -> b g", g=self.num_group)
        indice = unpack_one(indice, ps, "* g")

        return indice

    def indice_to_code(self, indice):
        code = self.codebook(indice)
        code = rearrange(code, "... g d -> ... (g d)")

        return code


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/group_vector_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
from einops import rearrange

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one
from functools import partial


class GroupVectorQuantizer(BaseVectorQuantizer):
    def __init__(
        self,
        num_embed,
        embed_dim,
        num_group=1,
        use_uniform_init=False,
        commitment_loss_weight=0.25,
        use_l2_norm=False,
        use_l1_norm=False,
        force_1d_clip=False,
        **kwargs,
    ):
        super().__init__()
        self._num_embed = num_embed
        self.num_group = num_group
        self.embed_dim = embed_dim // num_group
        self.commitment_loss_weight = commitment_loss_weight

        if use_l1_norm:
            self.normlization_func = partial(F.normalize, p=1, dim=-1)
        elif use_l2_norm:
            self.normlization_func = partial(F.normalize, p=2, dim=-1)
        else:
            self.normlization_func = lambda x: x

        if use_l1_norm is False and use_l2_norm is False and force_1d_clip:
            if use_uniform_init and self.embed_dim == 1:
                # clip the codebook to [-1, 1] for better performance
                self.normlization_func = lambda x: torch.clamp(x, -1, 1)

        # create the codebook of the desired size
        self.codebook = nn.Embedding(self.num_embed, self.embed_dim)
        self.init_codebook(use_uniform_init)

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self, use_uniform_init=False):
        # nn.init.normal_(self.codebook.weight, mean=0, std=self.embed_dim**-0.5)
        # nn.init.uniform_(self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed)

        if use_uniform_init:
            if self.embed_dim > 1:
                nn.init.uniform_(
                    self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed
                )
            else:
                nn.init.uniform_(self.codebook.weight, -1, 1)
        else:
            codebook = torch.randn(self.num_embed, self.embed_dim)
            codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
            self.codebook.weight.data = codebook

    def forward(self, x):
        # get indice
        indice = self.latent_to_indice(x)

        # quantize
        x_quant = self.indice_to_code(indice)

        x = rearrange(x, "... (g d) -> ... g d", g=self.num_group)
        x = self.normlization_func(x)
        x = rearrange(x, "... g d -> ... (g d)")

        # compute diff
        diff = F.mse_loss(
            x_quant, x.detach()
        ) + self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x)

        x_quant = x + (x_quant - x).detach()
        return x_quant, diff, indice

    def latent_to_indice(self, latent):
        # if it is GVQ and codebook is large, e.g. >=256k, we use micrio-batch for better performance
        if self.num_embed >= 256000 and (self.num_group >= 2 or self.embed_dim >= 16):
            indices = []
            for minibatch in range(latent.shape[0]):
                tmp_latent, ps = pack_one(latent[minibatch], "* d")
                tmp_latent = rearrange(
                    tmp_latent, "... (g d) -> (... g) d", g=self.num_group
                )
                # n, m
                dist = compute_dist(
                    self.normlization_func(tmp_latent),
                    self.normlization_func(self.codebook.weight),
                )
                # n, 1
                indice = torch.argmin(dist, dim=-1)
                indice = rearrange(indice, "(b g) -> b g", g=self.num_group)
                indice = unpack_one(indice, ps, "* g")
                indices.append(indice.unsqueeze(0))

            return torch.cat(indices, dim=0)

        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        latent = rearrange(latent, "... (g d) -> (... g) d", g=self.num_group)
        # n, m
        # dist = compute_dist(latent, self.codebook.weight)
        dist = compute_dist(
            self.normlization_func(latent), self.normlization_func(self.codebook.weight)
        )
        # n, 1
        indice = torch.argmin(dist, dim=-1)
        indice = rearrange(indice, "(b g) -> b g", g=self.num_group)
        indice = unpack_one(indice, ps, "* g")

        return indice

    def indice_to_code(self, indice):
        code = self.codebook(indice)
        code = rearrange(code, "... g d -> ... (g d)")

        return code


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/gumbel_vector_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one


class GumbelVectorQuantizer(BaseVectorQuantizer):
    def __init__(
        self,
        num_embed,
        embed_dim,
        commitment_loss_weight=0.25,
        temp=1,
        kl_loss_weight=5e-4,
        **kwargs
    ):
        super().__init__()
        self._num_embed = num_embed
        self.embed_dim = embed_dim
        self.commitment_loss_weight = commitment_loss_weight
        self.temp = temp
        self.kl_loss_weight = kl_loss_weight

        # create the codebook of the desired size
        self.codebook = nn.Embedding(self.num_embed, self.embed_dim)
        self.init_codebook()

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self):
        # nn.init.uniform_(self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed)
        codebook = torch.randn(self.num_embed, self.embed_dim)
        codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
        self.codebook.weight.data = codebook

    def forward(self, x):
        # get indice
        indice, kl_loss = self.latent_to_indice(x)

        # quantize
        x_quant = self.indice_to_code(indice)

        # compute diff
        # diff = self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x) + kl_loss
        diff = kl_loss

        x_quant = x + (x_quant - x).detach()

        return x_quant, diff, indice

    def latent_to_indice(self, latent, eps=1e-10):
        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        # n, m
        logits = -compute_dist(latent, self.codebook.weight)
        # n, m
        hard = False if self.training else True
        indice = F.gumbel_softmax(logits, tau=self.temp, dim=-1, hard=hard)
        indice = unpack_one(indice, ps, "* m")

        if self.kl_loss_weight > 0:
            # + kl divergence to the prior (uniform) loss, increase cb usage
            # Note:
            #       KL(P(x), Q(x)) = sum_x (P(x) * log(P(x) / Q(x)))
            #       in this case: P(x) is p, Q(x) is uniform distribution (1 / num_embed)
            p = F.softmax(logits, dim=-1)
            kl_loss = (
                self.kl_loss_weight
                * torch.sum(p * torch.log(p * self.num_embed + eps), dim=-1).mean()
            )
        else:
            kl_loss = torch.tensor(0.0).cuda().float()

        return indice, kl_loss

    def indice_to_code(self, indice):
        return torch.einsum("... m, m d -> ... d", indice, self.codebook.weight)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/hierachical_vector_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
from einops import rearrange

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one


class HierachicalVectorQuantizer(BaseVectorQuantizer):
    def __init__(self, levels, embed_dim, commitment_loss_weight=0.25, **kwargs):
        super().__init__()

        _levels = torch.tensor(levels, dtype=torch.int32)
        self.register_buffer("_levels", _levels, persistent=False)
        _basis = torch.cumprod(
            torch.tensor([1] + levels[:-1]), dim=0, dtype=torch.int32
        )
        self.register_buffer("_basis", _basis, persistent=False)

        self._num_embed = self._levels.prod().item()
        self.num_levels = self._levels.shape[0]
        assert embed_dim % self.num_levels == 0
        self.embed_dim = embed_dim // self._levels.shape[0]
        self.commitment_loss_weight = commitment_loss_weight

        # create the codebook of the desired size
        self.codebook_weights = nn.ParameterList(
            nn.Parameter(torch.empty(n, self.embed_dim), requires_grad=True)
            for n in levels
        )
        self.init_codebook()

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self):
        for i in range(self.num_levels):
            n = self._levels[i]
            # nn.init.uniform_(self.codebook_weights[i], -1 / n, 1 / n)

            codebook = torch.randn(n, self.embed_dim)
            codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
            self.codebook_weights[i].data = codebook

    def forward(self, x):
        # get indice
        indice = self.latent_to_indice(x)

        # quantize
        x_quant = self.indice_to_code(indice)

        # compute diff
        diff = F.mse_loss(
            x_quant, x.detach()
        ) + self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x)

        x_quant = x + (x_quant - x).detach()

        return x_quant, diff, indice

    def latent_to_indice(self, latent):
        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        latent = rearrange(latent, "... (g d) -> ... d g", g=self.num_levels)
        indice_list = []
        for i in range(self.num_levels):
            # n, m
            dist = compute_dist(latent[..., i], self.codebook_weights[i])
            # n, 1
            indice = torch.argmin(dist, dim=-1)
            indice_list.append(indice.unsqueeze(-1))

        indice = (
            (torch.cat(indice_list, dim=-1) * self._basis).sum(dim=-1).to(torch.int32)
        )
        indice = unpack_one(indice, ps, "*")

        return indice

    def indice_to_code(self, indice):
        indice = (indice.unsqueeze(-1) // self._basis) % self._levels
        code_list = []
        for i in range(self.num_levels):
            code = F.embedding(indice[..., i], self.codebook_weights[i])
            code_list.append(code.unsqueeze(-1))
        code = rearrange(torch.cat(code_list, dim=-1), "... d g -> ... (g d)")

        return code


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/lookup_free_quantizer.py <==
import torch
import torch.nn.functional as F

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import pack_one, unpack_one
from torch import nn, einsum
from einops import rearrange, reduce, pack, unpack


class LookUpFreeQuantizer(BaseVectorQuantizer):
    def __init__(
        self,
        embed_dim,
        codebook_value=-1,
        use_norm=False,
        commitment_loss_weight=0,
        entropy_loss_weight=1,
        **kwargs,
    ):
        super().__init__()
        # get params start
        base = 2
        # get params end

        # construct base and levels
        self.base = base
        num_levels = embed_dim
        levels = [base] * num_levels
        _levels = torch.tensor(levels, dtype=torch.int32)
        self.register_buffer("_levels", _levels, persistent=False)
        _basis = torch.cumprod(
            torch.tensor([1] + levels[:-1]), dim=0, dtype=torch.int32
        )
        self.register_buffer("_basis", _basis, persistent=False)

        # other params
        self._num_embed = self._levels.prod().item()
        self.num_levels = self._levels.shape[0]
        self.embed_dim = embed_dim
        self.codebook_value = codebook_value
        self.commitment_loss_weight = commitment_loss_weight
        self.use_norm = use_norm
        self.entropy_loss_weight = entropy_loss_weight

        # init codebook
        self.init_codebook()

    def extra_repr(self):
        return f"(num embedding): {self.num_embed}\n(embed size): {self.embed_dim}"

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self):
        codebook = self.indice_to_code(torch.arange(self.num_embed))
        self.register_buffer("codebook", codebook, persistent=False)

    def forward(self, x):
        # add normalize
        if self.use_norm:
            x = F.normalize(x, dim=-1)

        x_quant, indice = self.latent_to_code_and_indice(x)
        x_quant = x + (x_quant - x).detach()

        # compute codebook loss
        codebook_loss = self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x)

        if self.entropy_loss_weight > 0 and self.training:
            entropy_loss = self.entropy_loss(x) * self.entropy_loss_weight
        else:
            entropy_loss = torch.tensor(0.0).cuda().float()

        # loss_dict = {
        #     "codebook_loss": codebook_loss,
        #     "entropy_loss": entropy_loss,
        # }

        loss = codebook_loss + entropy_loss

        return x_quant, loss, indice

    def latent_to_code_and_indice(self, latent):
        mask = latent > 0
        indice = (mask.int() * self._basis).sum(dim=-1).to(torch.int32)
        code = torch.where(mask, self.codebook_value, -self.codebook_value)

        return code, indice

    def latent_to_indice(self, latent):
        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        indice = ((latent > 0).int() * self._basis).sum(dim=-1).to(torch.int32)

        indice = unpack_one(indice, ps, "*")

        return indice

    def indice_to_code(self, indice):
        # (..., d)
        indice = (indice.unsqueeze(-1) // self._basis) % self._levels
        code = torch.where(indice > 0, self.codebook_value, -self.codebook_value)

        return code


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/residual_vector_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one


class ResidualVectorQuantizer(BaseVectorQuantizer):
    def __init__(
        self,
        num_embed,
        embed_dim,
        num_residual=1,
        commitment_loss_weight=0.25,
        **kwargs,
    ):
        super().__init__()
        # get params end

        self._num_embed = num_embed
        self.embed_dim = embed_dim
        self.num_residual = num_residual
        self.commitment_loss_weight = commitment_loss_weight
        self.codebook = nn.Embedding(self.num_embed, self.embed_dim)
        # init codebook
        self.init_codebook()

    def extra_repr(self):
        return f"(num residual): {self.num_residual}"

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self):
        # nn.init.uniform_(self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed)
        codebook = torch.randn(self.num_embed, self.embed_dim)
        codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
        self.codebook.weight.data = codebook

    def forward(self, x):
        indice_list = []
        loss_list = []
        x_quant = torch.zeros_like(x)
        residual = x.detach().clone()

        for _ in range(self.num_residual):
            # get indice
            indice = self.latent_to_indice(residual)

            # quantize
            residual_quant = self.indice_to_code(indice)

            # compute codebook loss
            loss_list.append(
                F.mse_loss(residual_quant, x.detach())
                + self.commitment_loss_weight * F.mse_loss(residual_quant.detach(), x)
            )

            # update
            residual = residual - residual_quant
            x_quant = x_quant + residual_quant
            indice_list.append(indice.unsqueeze(0))

        # loss_dict = {
        #     "codebook_loss": torch.mean(torch.stack(loss_list)),
        # }

        x_quant = x + (x_quant - x).detach()

        indice = torch.cat(indice_list, dim=0)

        # return x_quant, indice, loss_dict
        return x_quant, torch.mean(torch.stack(loss_list)), indice

    def latent_to_indice(self, latent):
        # (b, *, d) -> (n, d)
        latent, ps = pack_one(latent, "* d")
        # n, m
        dist = compute_dist(latent, self.codebook.weight)
        # n, 1
        indice = torch.argmin(dist, dim=-1)
        indice = unpack_one(indice, ps, "*")

        return indice

    def indice_to_code(self, indice):
        return self.codebook(indice)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/utils.py <==
import torch
import torch.nn.functional as F
from einops import pack, unpack


def pack_one(t, pattern):
    return pack([t], pattern)


def unpack_one(t, ps, pattern):
    return unpack(t, ps, pattern)[0]


def safe_matmul(x, y, batch_size):
    # Initialize an empty tensor for the result
    print(x.shape, y.shape)
    result = torch.empty(x.shape[0], y.shape[1], device=x.device, dtype=x.dtype)

    # Perform the matmul in chunks
    for i in range(0, x.shape[0], batch_size):
        end_i = min(i + batch_size, x.shape[0])
        result[i:end_i] = torch.matmul(x[i:end_i], y)
    return result


def compute_dist(x, y):
    # x: n, d
    # y: m, d
    y_t = y.t().type_as(x)
    dist = (
        torch.sum(x**2, dim=-1, keepdim=True)
        + torch.sum(y_t**2, dim=0, keepdim=True)
        - 2 * torch.matmul(x, y_t)
    )

    return dist


def round_ste(x):
    """Round with straight through gradients."""
    xhat = x.round()
    return x + (xhat - x).detach()


def sample_entropy_loss_fn(affinity, temperature, loss_type="softmax", eps=1e-5):
    """
    Sample entropy: E(H(p(z))).
    For each sample, minimizing entropy ensures determinism.
    """

    n_classes = affinity.shape[-1]

    affinity = torch.div(affinity, temperature)
    probs = F.softmax(affinity, dim=-1)
    log_probs = F.log_softmax(affinity + eps, dim=-1)

    if loss_type == "softmax":
        target_probs = probs
    elif loss_type == "argmax":
        codes = torch.argmax(affinity, dim=-1)
        one_hots = F.one_hot(codes, n_classes).to(codes)
        one_hots = probs - (probs - one_hots).detach()
        target_probs = one_hots
    else:
        raise ValueError("Entropy loss {} not supported".format(loss_type))

    sample_entropy = -torch.mean(torch.sum(target_probs * log_probs, dim=-1))
    return sample_entropy


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/quantizers/vector_quantizer.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from .base_vector_quantizer import BaseVectorQuantizer
from .utils import compute_dist, pack_one, unpack_one
from functools import partial


class VectorQuantizer(BaseVectorQuantizer):
    def __init__(
        self,
        num_embed,
        embed_dim,
        commitment_loss_weight=0.25,
        use_uniform_init=True,
        use_l1_norm=False,
        use_l2_norm=False,
        lambda_tcr_loss=0,
        norm_distirbution_radius=1.0,
        lambda_entropy_loss=0,
        entropy_loss_type="softmax",
        entropy_temperature=1.0,
    ):
        super().__init__()
        self._num_embed = num_embed
        self.embed_dim = embed_dim
        self.commitment_loss_weight = commitment_loss_weight
        self.norm_distirbution_radius = norm_distirbution_radius

        # create the codebook of the desired size
        self.codebook = nn.Embedding(self.num_embed, self.embed_dim)
        self.init_codebook(use_uniform_init)

        if use_l1_norm:
            self.normlization_func = partial(F.normalize, p=1, dim=-1)
        elif use_l2_norm:
            self.normlization_func = partial(F.normalize, p=2, dim=-1)
        else:
            self.normlization_func = lambda x: x

        self.lambda_tcr_loss = lambda_tcr_loss
        self.lambda_entropy_loss = lambda_entropy_loss
        self.entropy_temperature = entropy_temperature
        self.entropy_loss_type = entropy_loss_type

    @property
    def num_embed(self):
        return self._num_embed

    def init_codebook(self, use_uniform_init=True):
        if use_uniform_init:
            # This is the default initialization in the Vector Quantizer
            if self.embed_dim > 1:
                nn.init.uniform_(
                    self.codebook.weight, -1 / self.num_embed, 1 / self.num_embed
                )
            else:
                nn.init.uniform_(self.codebook.weight, -1, 1)
        else:
            codebook = torch.randn(self.num_embed, self.embed_dim)
            codebook = codebook / codebook.norm(dim=-1, keepdim=True).clamp(min=1e-8)
            self.codebook.weight.data = codebook * self.norm_distirbution_radius

    def forward(self, x):
        # get indice
        indice, dist = self.latent_to_indice(x)

        # quantize
        x_quant = self.indice_to_code(indice)

        x = self.normlization_func(x)

        # compute diff
        diff = F.mse_loss(
            x_quant, x.detach()
        ) + self.commitment_loss_weight * F.mse_loss(x_quant.detach(), x)

        if self.lambda_tcr_loss > 0:
            code, ps = pack_one(x, "* d")
            BS, D = code.shape
            Vocab, D = self.codebook.weight.shape

            tcr_code = -torch.logdet((code.t() @ code).float() * D / BS)
            tcr_codebook = -torch.logdet(
                (self.codebook.weight.t() @ self.codebook.weight).float() * D / Vocab
            )

            diff += (
                self.lambda_tcr_loss * tcr_code + self.lambda_tcr_loss * tcr_codebook
            )

        if self.lambda_entropy_loss > 0:
            entropy_loss = self.entropy_loss(latent=x, dist=dist)
            diff += self.lambda_entropy_loss * entropy_loss

        x_quant = x + (x_quant - x).detach()

        return x_quant, diff, indice

    def latent_to_indice(self, latent):
        # (b, *, d) -> (n, d)
        code, ps = pack_one(latent, "* d")
        # n, m
        dist = compute_dist(
            self.normlization_func(code), self.normlization_func(self.codebook.weight)
        )
        # n, 1
        indice = torch.argmin(dist, dim=-1)
        indice = unpack_one(indice, ps, "*")

        return indice, dist

    def indice_to_code(self, indice):
        return self.codebook(indice)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/trainer/VideoTokenizerTrainer.py <==
# https://github.com/lucidrains/magvit2-pytorch/blob/main/magvit2_pytorch/trainer.py


from pathlib import Path
from functools import partial
from contextlib import contextmanager, nullcontext

import torch
from torch import nn
from typing import Optional
from flex_gen.trainer.basicTrainer import BasicTrainer
from accelerate import Accelerator
import tqdm
import torch.distributed as dist
from accelerate import FullyShardedDataParallelPlugin
from torch.distributed.fsdp.fully_sharded_data_parallel import (
    ShardingStrategy,
)
from accelerate.utils import DistributedDataParallelKwargs
import copy
import time
from flex_gen.utils.metrics.torchmetric_codebook import CodeBookMetric


def cycle(dl):
    while True:
        for data in dl:
            yield data


class VideoTokenizerTrainer(BasicTrainer):
    def __init__(
        self,
        model,
        ema_update_fn,
        discriminator,
        optimizer,
        disc_optimizer,
        lr_scheduler,
        disc_lr_scheduler,
        train_loader,
        logger,
        eval_metrics,
        num_train_steps=1,
        grad_accum_every=1,
        apply_gradient_penalty_every=1,
        max_grad_norm=None,
        discr_start_after_step=0.0,
        eval_loader=None,
        eval_every_step=100,
        eval_for_steps=1,
        accelerate_configs={},
        lambda_rec_loss=1.0,
        **kwargs,
    ):
        self.logger = logger

        kwargs_handlers = [DistributedDataParallelKwargs(find_unused_parameters=True)]
        # kwargs_handlers = []
        accelerate_configs["gradient_accumulation_steps"] = grad_accum_every
        self.accelerator = Accelerator(
            **accelerate_configs,
            kwargs_handlers=kwargs_handlers,
        )

        # model and exponentially moving averaged model
        self.model = model
        self.lambda_rec_loss = lambda_rec_loss
        self.discriminator = discriminator
        self.ema_model = copy.deepcopy(model)
        self.ema_update_fn = ema_update_fn

        self.optimizer = optimizer
        self.disc_optimizer = disc_optimizer
        self.lr_scheduler = lr_scheduler
        self.disc_lr_scheduler = disc_lr_scheduler
        # splitting dataset for validation
        self.train_loader = train_loader
        self.eval_loader = eval_loader

        if hasattr(self.model, "quantizers"):
            self.codebook_metric = CodeBookMetric(self.model.quantizers.num_embed)
        else:
            self.codebook_metric = None
        self.eval_metrics = eval_metrics
        self.eval_every_step = eval_every_step
        self.eval_for_steps = eval_for_steps
        self.checkpoint_every_step = self.logger.checkpoint_every_step

        # training related params
        self.num_train_steps = num_train_steps
        self.grad_accum_every = grad_accum_every
        self.max_grad_norm = max_grad_norm
        self.apply_gradient_penalty_every = apply_gradient_penalty_every

        # prepare for maybe distributed

        (
            self.model,
            self.discriminator,
            self.ema_model,
            self.train_loader,
            self.eval_loader,
            self.optimizer,
            self.disc_optimizer,
        ) = self.accelerator.prepare(
            self.model,
            self.discriminator,
            self.ema_model,
            self.train_loader,
            self.eval_loader,
            self.optimizer,
            self.disc_optimizer,
        )

        # only use adversarial training after a certain number of steps

        self.discr_start_after_step = discr_start_after_step
        # checkpoints and sampled results folder

        checkpoints_folder = self.logger.get_directory("checkpoints")
        models_folder = self.logger.get_directory("models")
        results_folder = self.logger.get_directory("results")

        self.checkpoints_folder = checkpoints_folder
        self.models_folder = models_folder
        self.results_folder = results_folder

        # keep track of train step
        self.step = 0
        # move ema to the proper device

        self.cache_video_for_visualization = None
        self.post_norm = partial(self.logger.rescale_image_tensor)

    @property
    def ema_tokenizer(self):
        return self.ema_model

    def tokenize(self, *args, **kwargs):
        return self.ema_tokenizer.tokenize(*args, **kwargs)

    def save(self, path, overwrite=True):
        path = Path(path)
        assert overwrite or not path.exists()

        pkg = dict(
            model=self.model.state_dict(),
            ema_model=self.ema_model.state_dict(),
            discriminator=self.discriminator.state_dict(),
            optimizer=self.optimizer.state_dict(),
            disc_optimizer=self.disc_optimizer.state_dict(),
            lr_scheduler=self.lr_scheduler.state_dict(),
            disc_lr_scheduler=self.disc_lr_scheduler.state_dict(),
            step=self.step,
        )

        torch.save(pkg, str(path))

    def load(self, path):
        path = Path(path)
        if not path.exists():
            self.print(f"Warning!!!     checkpoint {path} not found")

        pkg = torch.load(str(path))
        self.model.load_state_dict(pkg["model"])
        self.ema_model.load_state_dict(pkg["ema_model"])
        self.discriminator.load_state_dict(pkg["discriminator"])
        self.optimizer.load_state_dict(pkg["optimizer"])
        self.disc_optimizer.load_state_dict(pkg["disc_optimizer"])
        self.lr_scheduler.load_state_dict(pkg["lr_scheduler"])
        self.disc_lr_scheduler.load_state_dict(pkg["disc_lr_scheduler"])
        self.step = pkg["step"]
        self.print(f"INFO - loaded checkpoint from {path}")

    def train_step(self, dl_iter):
        self.model.train()
        self.discriminator.train()
        step = self.step
        # determine whether to train adversarially
        train_adversarially = (step + 1) > self.discr_start_after_step
        adversarial_loss_weight = 0.0 if not train_adversarially else None

        # main model
        self.optimizer.zero_grad()
        with self.accelerator.accumulate(self.model), self.accelerator.autocast():
            batch = next(dl_iter)
            data = batch["image"].contiguous()
            loss, tokenizer_output = self.model(data)
            loss = loss * self.lambda_rec_loss  # scale the l2 loss
            recon = tokenizer_output.pop("recon")
            loss_gan, disc_output = self.discriminator(
                func="get_gan_loss",
                real=self.post_norm(data),
                fake=self.post_norm(recon),
                rec_loss=loss,
                last_dec_layer=self.model.module.get_last_dec_layer(),
                lambda_adversarial_loss=adversarial_loss_weight,
            )
            loss += loss_gan
            self.accelerator.backward(loss)
            if self.accelerator.sync_gradients:
                self.accelerator.clip_grad_norm_(
                    self.model.parameters(), self.max_grad_norm
                )
            self.optimizer.step()
            self.optimizer.zero_grad()

        self.logger.log({"ae_loss": loss}, self.step)
        self.logger.log(tokenizer_output, self.step)
        self.logger.log(disc_output, self.step)
        # self.print(f"Train at step -{step} AE loss: {loss.item():.3f}")
        # _ = {k: v.item() for k, v in tokenizer_output.items() if "loss" in k}
        # self.print(f"Train at step -{step} {_}")
        # _ = {k: v for k, v in disc_output.items() if "loss" in k}
        # self.print(f"Train at step -{step} {_}")
        if self.accelerator.sync_gradients:
            self.lr_scheduler.step()

        self.logger.log({"lr_ae": self.lr_scheduler.get_last_lr()[0]}, self.step)

        # update ema model
        self.ema_update_fn(ema_model=self.ema_model, model=self.model)

        # if adversarial loss is turned off, continue
        if not train_adversarially:
            return

        # =====================================================================
        # discriminator
        self.model.train()
        self.discriminator.train()

        self.disc_optimizer.zero_grad()
        apply_gradient_penalty = (
            self.apply_gradient_penalty_every > 0
            and step % self.apply_gradient_penalty_every == 0
        )

        with self.accelerator.accumulate(
            self.discriminator
        ), self.accelerator.autocast():
            batch = next(dl_iter)
            data = batch["image"].contiguous()
            _ae_loss, tokenizer_output = self.model(data)
            # _ae_loss = _ae_loss * self.lambda_rec_loss  # scale the l2 loss if needed
            disc_loss, disc_output = self.discriminator(
                func="get_disc_loss",
                real=self.post_norm(data),
                fake=self.post_norm(tokenizer_output["recon"]),
                apply_gradient_penalty=apply_gradient_penalty,
            )

            self.accelerator.backward(disc_loss)
            if self.accelerator.sync_gradients:
                self.accelerator.clip_grad_norm_(
                    self.discriminator.parameters(), self.max_grad_norm
                )
            self.disc_optimizer.step()
            self.disc_optimizer.zero_grad()

        self.logger.log({"disc_loss": disc_loss}, self.step)
        self.logger.log(disc_output, self.step)
        self.print(f"Train at step - {step} discr loss: {disc_loss.item():.3f}")

        if self.accelerator.sync_gradients:
            self.disc_lr_scheduler.step()
        self.logger.log({"lr_disc": self.disc_lr_scheduler.get_last_lr()[0]}, self.step)

    @torch.no_grad()
    def valid_step(self, dl_iter, valid_batch_size=1):
        self.ema_model.eval()
        self.model.eval()
        self.discriminator.eval()
        ema_recon_loss = 0.0
        self.eval_metrics.reset()
        if self.eval_for_steps <= 0:
            eval_for_steps = valid_batch_size
        else:
            eval_for_steps = min(valid_batch_size, self.eval_for_steps)
        for _ in range(eval_for_steps):
            batch = next(dl_iter)
            valid_video = batch["image"]

            if self.cache_video_for_visualization is None:
                # so we can make sure all Rec. images are the same
                self.cache_video_for_visualization = valid_video

            with self.accelerator.autocast():
                # if you want to have the output of the "model", then uncomment this
                # model_return = self.unwrapped_model(
                #     valid_video, return_recon_loss_only=True
                # )
                # loss = model_return["recon_loss"]
                ema_model_return = self.ema_model(
                    valid_video, return_recon_loss_only=True
                )
                ema_loss = ema_model_return["recon_loss"]

                # valid_video = self.post_norm(valid_video)
                # ema_model_return["recon"] = self.post_norm(ema_model_return["recon"])

            # this should outside of the autocast
            self.eval_metrics.update(real=valid_video, fake=ema_model_return["recon"])
            if "codes" in ema_model_return and self.codebook_metric:
                self.codebook_metric.update(ema_model_return["codes"])

            ema_recon_loss += ema_loss / self.eval_for_steps
        self.logger.log(
            {
                # "valid/recon_loss": recon_loss,
                "valid/ema_recon_loss": ema_recon_loss,
            },
            self.step,
        )
        self.print(
            f"Eval at step - {self.step} validation EMA recon loss {ema_recon_loss:.3f}"
        )

        # Generating samples for log
        with self.accelerator.autocast():
            ema_model_return = self.ema_model(
                self.cache_video_for_visualization, return_recon_loss_only=True
            )
            ema_model_return["recon"] = self.post_norm(ema_model_return["recon"])

        # I Decided to not plot "sample", it is not useful
        # if "random_latent" in ema_model_return:
        #     # the kl-gan needs special sampling
        #     random_latent = ema_model_return["random_latent"]
        # else:
        #     random_latent = torch.randn_like(ema_model_return["quantized"])
        # with torch.no_grad():
        #     sample = self.accelerator.unwrap_model(self.ema_model).decode(random_latent)
        #     sample = self.post_norm(sample)

        self.wait()
        eval_results = self.eval_metrics.compute_and_reduce()
        if self.codebook_metric:
            codebook_results = self.codebook_metric.get_result()
            eval_results.update(codebook_results)
            self.codebook_metric.reset()

        if self.is_main:
            ema_img_log_kwargs = {
                "step": self.step,
                "prefix": "valid_",
                "suffix": "_ema-model",
            }
            # self.logger.log_ae_training_images(model_return, **img_log_kwargs)
            self.logger.log_ae_training_images(
                ema_model_return, **ema_img_log_kwargs, rescale=False
            )

            img_log_kwargs = {
                "step": self.step,
                "prefix": "valid_",
                "suffix": "_model",
            }

            if self.cache_video_for_visualization is not None and self.step <= 2:
                # if you want to plot sample, uncomment this and bring it out side the if otherwise you will only get single sample to be plotted
                self.logger.log_ae_training_images(
                    {
                        "data": self.cache_video_for_visualization,
                        # "sample": sample
                    },
                    rescale=True,
                    **img_log_kwargs,
                )
            self.logger.log(eval_results, self.step)
            self.print(f"Eval at step - {self.step} - {eval_results}")
            # self.unwrapped_model.save(
            #     self.models_folder / f"eval_{self.step}.pt", overwrite=True
            # )
            self.accelerator.unwrap_model(self.ema_model).save(
                self.models_folder / f"eval_{self.step}.pt", overwrite=True
            )
        self.wait()

    def fit(self):
        GB = 1024.0 * 1024.0 * 1024.0
        dl_iter = cycle(self.train_loader)
        valid_dl_iter = cycle(self.eval_loader)
        start_step = self.step
        with tqdm.trange(
            start_step, self.num_train_steps, desc="training steps", dynamic_ncols=True
        ) as pbar:
            for step in pbar:
                self.train_step(dl_iter)
                self.wait()
                if step % self.eval_every_step == 0:
                    self.valid_step(valid_dl_iter, len(self.eval_loader))
                self.logger.log({"step": step}, step=self.step, commit=True)
                self.wait()
                if self.is_main and not (step % self.checkpoint_every_step):
                    checkpoint_path = (
                        self.checkpoints_folder / f"checkpoint.{int(step)}.pt"
                    )
                    self.save(str(checkpoint_path))
                self.wait()
                self.step += 1
                pbar.set_postfix(
                    memory=f"{torch.cuda.max_memory_allocated() / GB :.2f} GB"
                )
        
        self.valid_step(valid_dl_iter, len(self.eval_loader))
        self.logger.log({"step": step}, step=self.step, commit=True)
        if self.is_main:
            checkpoint_path = self.checkpoints_folder / f"checkpoint.latest.pt"
            self.save(str(checkpoint_path))
        self.accelerator.end_training()

==> figures_results/GITHUB-REPO/flex_gen/flex_gen/trainer/basicTrainer.py <==
import torch
from accelerate import Accelerator
from flex_gen.utils.logger import Logger
import os
import wandb
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP


class BasicTrainer:
    accelerator: Accelerator = None
    logger: Logger = None

    def __init__(self) -> None:
        pass

    @property
    def device(self):
        # if isinstance(self.model, FSDP):
        #     return self.model.module.device
        # else:
        #     return self.model.device
        return next(self.model.parameters()).device

    @property
    def is_main(self):
        return self.accelerator.is_main_process

    @property
    def is_local_main(self):
        return self.accelerator.is_local_main_process

    @property
    def unwrapped_model(self):
        return self.accelerator.unwrap_model(self.model)

    def wait(self):
        return self.accelerator.wait_for_everyone()

    def print(self, msg):
        return self.accelerator.print(msg)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/builder.py <==
from flex_gen.utils.scheduler import ConstantLRScheduler
from omegaconf import OmegaConf, DictConfig
import importlib
from flex_gen.utils.utils import get_obj_from_str


def build_lr_scheduler(optimizer, lr_scheduler_cfg=None):
    lr_scheduler_cfg = lr_scheduler_cfg or DictConfig({})
    lr_scheduler_type = lr_scheduler_cfg.pop("name", "constant").lower()

    if lr_scheduler_type == "constant":
        return ConstantLRScheduler(optimizer)

    elif lr_scheduler_type == "annealing":
        from flex_gen.utils.scheduler import AnnealingLR

        return AnnealingLR(optimizer, **lr_scheduler_cfg)
    elif lr_scheduler_type == "warmup_milestone":
        from flex_gen.utils.scheduler import WarmupMileStoneLR

        return WarmupMileStoneLR(optimizer, **lr_scheduler_cfg)

    else:
        raise ValueError(f"Unknown scheduler type {lr_scheduler_type}")


def build_image_tokenizer(model_name, path):
    from timm import create_model

    model = create_model(model_name, pretrained=False)
    # get class_obj of the model
    model_class = model.__class__
    return model_class.init_and_load_from(path)


def build_noise_scheduler(noise_scheduler_cfg):
    noise_scheduler_cfg_name = noise_scheduler_cfg.pop("name")
    scheduler_obj = get_obj_from_str(noise_scheduler_cfg_name)
    return scheduler_obj(**noise_scheduler_cfg)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/config.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.
#
# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.

import math
import logging
import os
import re
from omegaconf import OmegaConf, DictConfig
from collections.abc import Iterable
import flex_gen.utils.distributed as distributed
import torch.distributed as dist


def name_output_dir(output_dir):
    if output_dir == "":
        output_dir = "logs_default"

    if os.path.exists(output_dir):
        output_dir_parent = os.path.dirname(output_dir)
        output_dir_name = os.path.basename(output_dir)
        if "_EXP_" not in output_dir:
            output_dir_name = output_dir_name + "_EXP_2"

        prefix, suffix = output_dir_name.split("_EXP_")
        try:
            all_folders = os.listdir(output_dir_parent)
            all_folders = [re.search(rf"{prefix}_EXP_(\d+)", _) for _ in all_folders]
            all_folders = [1 if _ is None else int(_.group(1)) for _ in all_folders]
            suffix = max(all_folders) + 1
        except:
            suffix = 2
        output_dir = prefix + "_EXP_" + str(suffix)
        output_dir = os.path.join(output_dir_parent, output_dir)
        if os.path.exists(output_dir):
            prefix, suffix = output_dir.split("_EXP_")
            output_dir = prefix + "_EXP_" + str(int(suffix) + 1)

    return output_dir


def get_cfg_from_args(args):
    args.output_dir = name_output_dir(args.output_dir)
    cfg = OmegaConf.load(args.config_file)
    cfg = OmegaConf.merge(cfg, OmegaConf.from_cli(args.opts))
    cfg.args = OmegaConf.create(vars(args))
    return OmegaConf.create(cfg)


def default_setup(args, cfg):
    # === To broadcase the output_dir to all nodes ===
    # if distributed.is_main_process() and distributed.get_local_rank() == 0:
    #     broadcast_output_dir = [args.output_dir]
    # else:
    #     broadcast_output_dir = [None]
    # dist.broadcast_object_list(
    #     broadcast_output_dir,
    #     src=0,
    # )
    # assert broadcast_output_dir[0] is not None
    # args.output_dir = broadcast_output_dir[0]
    # If we use Acclerator, we need to move this "broadcast" inside the Logger.init

    if "logger" not in cfg or cfg.logger is None:
        cfg.logger = DictConfig({"output_dir": args.output_dir})
    else:
        cfg.logger.output_dir = args.output_dir
    # os.makedirs(args.output_dir, exist_ok=True)
    # === To broadcase the output_dir to all nodes ===

    if hasattr(args, "seed"):
        seed = int(
            getattr(
                args,
                "seed",
            )
        )
        cfg.seed = seed
    elif not hasattr(cfg, "seed"):
        cfg.seed = -1

    if cfg.seed < 0:
        from time import time

        seed = int(time())
    else:
        seed = cfg.seed
    cfg.seed = seed


def setup_configs(args):
    cfg = get_cfg_from_args(args)
    # os.makedirs(args.output_dir, exist_ok=True)
    # Note - I moved the output_dir creation to default_setup to ensure all nodes create the same folder
    default_setup(args, cfg)
    return cfg


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/distributed.py <==
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.
#
# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.

import os
import random
import re
import socket
from typing import Dict, List

import torch
import torch.distributed as dist
import math
_LOCAL_RANK = -1
_LOCAL_WORLD_SIZE = -1


def is_enabled() -> bool:
    """
    Returns:
        True if distributed training is enabled
    """
    return dist.is_available() and dist.is_initialized()


def get_global_size() -> int:
    """
    Returns:
        The number of processes in the process group
    """
    return dist.get_world_size() if is_enabled() else 1


def get_global_rank() -> int:
    """
    Returns:
        The rank of the current process within the global process group.
    """
    return dist.get_rank() if is_enabled() else 0


def get_local_rank() -> int:
    """
    Returns:
        The rank of the current process within the local (per-machine) process group.
    """
    if not is_enabled():
        return 0
    assert 0 <= _LOCAL_RANK < _LOCAL_WORLD_SIZE
    return _LOCAL_RANK


def get_local_size() -> int:
    """
    Returns:
        The size of the per-machine process group,
        i.e. the number of processes per machine.
    """
    if not is_enabled():
        return 1
    assert 0 <= _LOCAL_RANK < _LOCAL_WORLD_SIZE
    return _LOCAL_WORLD_SIZE


def is_main_process() -> bool:
    """
    Returns:
        True if the current process is the main one.
    """
    return get_global_rank() == 0


def _restrict_print_to_main_process() -> None:
    """
    This function disables printing when not in the main process
    """
    import builtins as __builtin__

    builtin_print = __builtin__.print

    def print(*args, **kwargs):
        force = kwargs.pop("force", False)
        if is_main_process() or force:
            builtin_print(*args, **kwargs)

    __builtin__.print = print


def _get_master_port(seed: int = 0) -> int:
    MIN_MASTER_PORT, MAX_MASTER_PORT = (20_000, 60_000)

    master_port_str = os.environ.get("MASTER_PORT")
    if master_port_str is None:
        rng = random.Random(seed)
        return rng.randint(MIN_MASTER_PORT, MAX_MASTER_PORT)

    return int(master_port_str)


def _get_available_port() -> int:
    with socket.socket(socket.AF_INET, socket.SOCK_STREAM) as s:
        # A "" host address means INADDR_ANY i.e. binding to all interfaces.
        # Note this is not compatible with IPv6.
        s.bind(("", 0))
        port = s.getsockname()[1]
        return port


_TORCH_DISTRIBUTED_ENV_VARS = (
    "MASTER_ADDR",
    "MASTER_PORT",
    "RANK",
    "WORLD_SIZE",
    "LOCAL_RANK",
    "LOCAL_WORLD_SIZE",
)


def _collect_env_vars() -> Dict[str, str]:
    return {
        env_var: os.environ[env_var]
        for env_var in _TORCH_DISTRIBUTED_ENV_VARS
        if env_var in os.environ
    }


def _is_slurm_job_process() -> bool:
    return "SLURM_JOB_ID" in os.environ


def _parse_slurm_node_list(s: str) -> List[str]:
    nodes = []
    # Extract "hostname", "hostname[1-2,3,4-5]," substrings
    p = re.compile(r"(([^\[]+)(?:\[([^\]]+)\])?),?")
    for m in p.finditer(s):
        prefix, suffixes = s[m.start(2) : m.end(2)], s[m.start(3) : m.end(3)]
        for suffix in suffixes.split(","):
            span = suffix.split("-")
            if len(span) == 1:
                nodes.append(prefix + suffix)
            else:
                width = len(span[0])
                start, end = int(span[0]), int(span[1]) + 1
                nodes.extend([prefix + f"{i:0{width}}" for i in range(start, end)])
    return nodes


def _check_env_variable(key: str, new_value: str):
    # Only check for difference with preset environment variables
    if key in os.environ and os.environ[key] != new_value:
        raise RuntimeError(
            f"Cannot export environment variables as {key} is already set"
        )


class _TorchDistributedEnvironment:
    def __init__(self):
        self.master_addr = "127.0.0.1"
        self.master_port = 0
        self.rank = -1
        self.world_size = -1
        self.local_rank = -1
        self.local_world_size = -1

        env_vars = _collect_env_vars()
        if not env_vars:
            # Environment is not set
            pass
        elif len(env_vars) == len(_TORCH_DISTRIBUTED_ENV_VARS):
            # Environment is fully set
            return self._set_from_preset_env()
        else:
            # Environment is partially set
            collected_env_vars = ", ".join(env_vars.keys())
            raise RuntimeError(f"Partially set environment: {collected_env_vars}")

        if torch.cuda.device_count() > 0:
            return self._set_from_local()

        raise RuntimeError("Can't initialize PyTorch distributed environment")

    # Slurm job created with sbatch, submitit, etc...
    def _set_from_slurm_env(self):
        # logger.info("Initialization from Slurm environment")
        job_id = int(os.environ["SLURM_JOB_ID"])
        node_count = int(os.environ["SLURM_JOB_NUM_NODES"])
        nodes = _parse_slurm_node_list(os.environ["SLURM_JOB_NODELIST"])
        assert len(nodes) == node_count

        self.rank = int(os.environ["SLURM_PROCID"])
        self.world_size = int(os.environ["SLURM_NTASKS"])
        assert self.rank < self.world_size
        self.local_rank = int(os.environ["SLURM_LOCALID"])
        self.local_world_size = self.world_size // node_count
        assert self.local_rank < self.local_world_size

        if "MASTER_ADDR" not in os.environ:
            self.master_addr = nodes[0]
            print(" @ Using master addr: ", self.master_addr, " @", self.local_rank)
        else:
            self.master_addr = os.environ["MASTER_ADDR"]
            print(
                " @ Using master addr: ",
                self.master_addr,
                " @  From Env",
                self.local_rank,
            )

        if "MASTER_PORT" not in os.environ:
            self.master_port = _get_master_port(seed=job_id)
            print(" @ Using master port: ", self.master_port, " @", self.local_rank)
        else:
            self.master_port = int(os.environ["MASTER_PORT"])
            print(
                " @ Using master port: ",
                self.master_port,
                " @  From Env",
                self.local_rank,
            )

        if "LOCAL_RANK" not in os.environ:
            print(" @ Using local rank: ", self.local_rank, " +++++++++")

    # Single node job with preset environment (i.e. torchrun)
    def _set_from_preset_env(self):
        # logger.info("Initialization from preset environment")
        self.master_addr = os.environ["MASTER_ADDR"]
        self.master_port = os.environ["MASTER_PORT"]
        self.rank = int(os.environ["RANK"])
        self.world_size = int(os.environ["WORLD_SIZE"])
        assert self.rank < self.world_size
        self.local_rank = int(os.environ["LOCAL_RANK"])
        self.local_world_size = int(os.environ["LOCAL_WORLD_SIZE"])
        assert self.local_rank < self.local_world_size

    # Single node and GPU job (i.e. local script run)
    def _set_from_local(self):
        # logger.info("Initialization from local")
        self.master_addr = "127.0.0.1"
        self.master_port = _get_available_port()
        self.rank = 0
        self.world_size = 1
        self.local_rank = 0
        self.local_world_size = 1

    def export(self, *, overwrite: bool) -> "_TorchDistributedEnvironment":
        # See the "Environment variable initialization" section from
        # https://pytorch.org/docs/stable/distributed.html for the complete list of
        # environment variables required for the env:// initialization method.
        env_vars = {
            "MASTER_ADDR": self.master_addr,
            "MASTER_PORT": str(self.master_port),
            "RANK": str(self.rank),
            "WORLD_SIZE": str(self.world_size),
            "LOCAL_RANK": str(self.local_rank),
            "LOCAL_WORLD_SIZE": str(self.local_world_size),
        }

        if not overwrite:
            for k, v in env_vars.items():
                _check_env_variable(k, v)

        os.environ.update(env_vars)
        return self

    def fix_on_juwels(self):
        # From my colleague, this is not really necessary
        if "juwels" in self.master_addr:
            _split = self.master_addr.split(".")
            if len(_split) == 2 and _split[1] == "juwels" and _split[0][-1] != "i":
                self.master_addr = _split[0] + "i" + "." + _split[1]
        if "jureca" in self.master_addr:
            _split = self.master_addr.split(".")
            if len(_split) == 2 and _split[1] == "jureca" and _split[0][-1] != "i":
                self.master_addr = _split[0] + "i" + "." + _split[1]


def enable(
    *,
    set_cuda_current_device: bool = True,
    overwrite: bool = False,
    allow_nccl_timeout: bool = False,
    dist_init=True,
    restrict_print_to_main_process=False,
):
    """Enable distributed mode

    Args:
        set_cuda_current_device: If True, call torch.cuda.set_device() to set the
            current PyTorch CUDA device to the one matching the local rank.
        overwrite: If True, overwrites already set variables. Else fails.
    """

    global _LOCAL_RANK, _LOCAL_WORLD_SIZE
    if _LOCAL_RANK >= 0 or _LOCAL_WORLD_SIZE >= 0:
        raise RuntimeError("Distributed mode has already been enabled")
    torch_env = _TorchDistributedEnvironment()
    torch_env.fix_on_juwels()
    torch_env.export(overwrite=overwrite)

    if set_cuda_current_device:
        torch.cuda.set_device(torch_env.local_rank)

    if allow_nccl_timeout:
        # This allows to use torch distributed timeout in a NCCL backend
        key, value = "NCCL_ASYNC_ERROR_HANDLING", "1"
        if not overwrite:
            _check_env_variable(key, value)
        os.environ[key] = value

    if dist_init:
        dist.init_process_group(backend="nccl")
        dist.barrier()

    # Finalize setup
    _LOCAL_RANK = torch_env.local_rank
    _LOCAL_WORLD_SIZE = torch_env.local_world_size
    if restrict_print_to_main_process:
        _restrict_print_to_main_process()


    num_processes = torch.cuda.device_count() 
    total_cores = os.cpu_count()
    if num_processes > 0:
        threads_per_process = math.floor(total_cores / num_processes)
    else:
        threads_per_process = 1  # Default to 1 if no division is possible

    torch.set_num_threads(threads_per_process)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/logger.py <==
import os
import torch.distributed as dist
from omegaconf import OmegaConf, DictConfig
import wandb
from pathlib import Path
from flex_gen.utils import utils
from PIL import Image
from einops import rearrange
import torch
import torchvision
import numpy as np
from flex_gen.datasets import DATASET_CONFIG
import os

DEFAULT_IMAGE_LOGGER_CONFIG = DictConfig(
    {
        "img_log_iter_frequency": 100,
        "max_images_to_log": 1,
        "clamp_log_images": True,
        "rescale_log_images": False,
        "save_on_local": False,
        "save_on_wandb": False,
    }
)


class Logger:
    _lazy_init = True
    image_save_dir = None
    models_to_wach = []

    def __init__(self, logger_cfg, global_rank=0, full_configs=None):
        self.output_dir = Path(logger_cfg.get("output_dir", "logs_test"))
        self.global_rank = int(global_rank)
        self.full_configs = full_configs
        self.checkpoint_every_step = logger_cfg.get("checkpoint_every_step", 1000)

        # Image logger
        self.image_logger_config = OmegaConf.merge(
            DEFAULT_IMAGE_LOGGER_CONFIG, logger_cfg.image_logger
        )
        self.enable_image_logging = (
            self.image_logger_config.save_on_local
            or self.image_logger_config.save_on_wandb
        )
        self.save_images_on_local = self.image_logger_config.save_on_local
        self.max_images_to_log = self.image_logger_config.max_images_to_log
        self.setup_rescale_factor_for_images(logger_cfg)
        self.logger_cfg = logger_cfg

        self.metrics_writter_buffer = ""

    def sync_output_dir(self):
        if not (dist.is_available() and dist.is_initialized()):
            raise ValueError("Distributed is not initialized")

        if self.global_rank == 0:
            broadcast_output_dir = [self.output_dir]
        else:
            broadcast_output_dir = [None]
        dist.broadcast_object_list(
            broadcast_output_dir,
            src=0,
        )
        assert broadcast_output_dir[0] is not None
        self.output_dir = broadcast_output_dir[0]
        self.logger_cfg.output_dir = self.output_dir

    def setup_logger(self):
        self._lazy_init = False
        self.sync_output_dir()
        if self.global_rank == 0:
            # create the output directory
            os.makedirs(self.output_dir, exist_ok=True)
            # save the config file
            with open(os.path.join(self.output_dir, "config.yaml"), "w") as f:
                OmegaConf.save(
                    config=self.full_configs,
                    f=f,
                )
            # create the wandb directory

            wandb_dir = os.path.join(self.output_dir, "wandb")
            os.makedirs(wandb_dir, exist_ok=True)

            self.metrics_save_dir = os.path.join(self.output_dir, "metrics.csv")
            self.metrics_writer_header = open(self.metrics_save_dir, "w")

        dist.barrier()
        self.setup_tracker()
        dist.barrier()

    def setup_tracker(self):
        if self.global_rank == 0:
            if "wandb" in self.logger_cfg:
                default_name = os.path.basename(self.get_output_dir())
                wandb_cache_dir = self.output_dir / "wandb"
                wandb_config_dict = self.logger_cfg.wandb
                wandb_config_dict.name = wandb_config_dict.get("name", default_name)
                wandb_config_dict.dir = wandb_config_dict.get("dir", wandb_cache_dir)
                wandb.init(**wandb_config_dict)
                wandb.config.update(
                    OmegaConf.to_container(self.full_configs, resolve=True)
                )

    def get_output_dir(self):
        if self._lazy_init:
            self.setup_logger()
        return self.output_dir

    def get_directory(self, query_dir):
        if self._lazy_init:
            self.setup_logger()
        dir = self.output_dir / query_dir
        os.makedirs(dir, exist_ok=True)
        return dir

    def setup_rescale_factor_for_images(self, logger_cfg):
        dataset_name = logger_cfg.get("dataset_name", "").lower()
        if "rescale_mean" not in self.image_logger_config:
            self.image_logger_config.rescale_mean = (
                DATASET_CONFIG.query_mean_from_dataset_name(dataset_name)
            )
        if "rescale_std" not in self.image_logger_config:
            self.image_logger_config.rescale_std = (
                DATASET_CONFIG.query_std_from_dataset_name(dataset_name)
            )

    def log(self, data_kwargs, step, commit=False):
        if self.metrics_writter_buffer == "":
            self.metrics_writter_buffer += f"Step: {step}, "

        for k, v in data_kwargs.items():
            if isinstance(v, torch.Tensor):
                # v = (v.detach() * 1.0).mean()
                data_kwargs[k] = torch.mean(v * 1.0).item()

            if k != "step":
                self.metrics_writter_buffer += f"{k}: {data_kwargs[k]}, "
        # self.accelerator.log(data_kwargs, step=step)
        if self.global_rank == 0:
            wandb.log(data_kwargs, step=step, commit=commit)
            if commit:
                self.metrics_writter_buffer = self.metrics_writter_buffer[:-1] + "\n"
                if int(step) % 100 == 0:
                    self.metrics_writer_header.write(self.metrics_writter_buffer)
                    self.metrics_writer_header.flush()
                self.metrics_writter_buffer = ""

    def log_image(self, images, img_name, step, is_video=False, prefix="", suffix=""):
        # image_np: (B, C, H, W) in [0, 1]
        images = images.clamp(0, 1)
        grid = torchvision.utils.make_grid(images, nrow=4)  # c,h,w
        grid = grid.permute(1, 2, 0).numpy() * 255  # h,w,c
        gird = Image.fromarray(grid.astype(np.uint8), mode="RGB")
        if self.image_logger_config.save_on_local:
            gird.save(
                self.image_save_dir / f"{prefix}{step:06d}_{img_name}{suffix}.png"
            )

        if (
            self.image_logger_config.save_on_wandb
            and self.global_rank == 0
            and not is_video
        ):
            wandb.log({img_name: wandb.Image(gird)}, step=step, commit=False)

    def log_heatmap(self, img, img_name, step, prefix="", suffix=""):
        heat_map_img = torch.Tensor(
            utils.convert_tensor_to_heatmap(img)
        )  # get heatmap, but B, H, W, C
        self.log_image(
            rearrange(heat_map_img, "B H W C -> B C H W"),
            img_name,
            step,
            prefix,
            suffix,
        )

    def rescale_image_tensor(self, img):
        return utils.rescale_image_tensor(
            img,
            self.image_logger_config.rescale_mean,
            self.image_logger_config.rescale_std,
        )

    def log_ae_training_images(
        self, images_dict, step, prefix="", suffix="", rescale=True
    ):
        """
        data, recon, codes, sample
        """
        if not self.enable_image_logging:
            return
        if self.image_save_dir is None:
            self.image_save_dir = self.get_directory("images")
        if step % self.image_logger_config.img_log_iter_frequency == 0:
            for img_name, img in images_dict.items():
                if img_name == "codes":
                    pass
                    # self.log_heatmap(
                    #     img[0 : self.max_images_to_log].detach().cpu(),
                    #     img_name,
                    #     step,
                    #     prefix,
                    #     suffix,
                    # )
                elif img_name in ["data", "recon", "sample"]:
                    img = img[0 : self.max_images_to_log].detach().cpu().float()
                    if rescale:
                        img = utils.rescale_image_tensor(
                            img[0 : self.max_images_to_log],
                            self.image_logger_config.rescale_mean,
                            self.image_logger_config.rescale_std,
                        )

                    self.log_image(
                        img,
                        img_name,
                        step,
                        False,
                        prefix,
                        suffix,
                    )

    def log_ldm_training_images(
        self, images_dict, step, prefix="", suffix="", rescale=True
    ):
        """
        data, recon, codes, sample
        """
        if not self.enable_image_logging:
            return
        if self.image_save_dir is None:
            self.image_save_dir = self.get_directory("images")
        if step % self.image_logger_config.img_log_iter_frequency == 0:
            for img_name, img in images_dict.items():
                if len(img.shape) == 4:
                    img = img[0 : self.max_images_to_log].detach().cpu().float()

                    if rescale:
                        img = utils.rescale_image_tensor(
                            img,
                            self.image_logger_config.rescale_mean,
                            self.image_logger_config.rescale_std,
                        )

                    self.log_image(img, img_name, step, False, prefix, suffix)

                elif len(img.shape) == 5:
                    # other wise, we only show 1 sample
                    img = img.detach().cpu().float()
                    # We only show and upload the first 2 videos to wandb
                    img = [
                        utils.rescale_image_tensor(
                            single_video,
                            self.image_logger_config.rescale_mean,
                            self.image_logger_config.rescale_std,
                        )
                        for single_video in img[:2]
                    ]

                    if self.image_logger_config.save_on_wandb and self.global_rank == 0:
                        wandb.log(
                            {
                                img_name: wandb.Video(
                                    (np.stack(img) * 255).astype(np.uint8), fps=1
                                )
                            },
                            step=step,
                            commit=False,
                        )
                    # we only plot the first video on the local disk
                    self.log_image(img[0], img_name, step, True, prefix, suffix)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/__init__.py <==
from .metrics import Metrics


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/metrics.py <==
"""
For AutoEncoder model, we use the following metrics:
- Mean Squared Error (MSE)
- FID (Fréchet Inception Distance)
- KID (Kernel Inception Distance)
- FDD (Fréchet Inception Distance with DINO)
- sFID (sFréchet Inception Distance)
- IS (Inception Score)
- PSNR (Peak Signal-to-Noise Ratio)
- LPIPS (Peak Structural Similarity Index)
- SSIM (Structural Similarity Index)



For image generation model, we use the following metrics:
- FID (Fréchet Inception Distance)
- KID (Kernel Inception Distance)
- FDD (Fréchet Inception Distance with DINO)

For video generation model, we use the following metrics:
- Frame-FID (Fréchet Inception Distance for Video)
- FVD (Fréchet Video Distance)
"""

import torch.distributed as dist
from einops import rearrange
import torch
from torchmetrics import MeanSquaredError

# from torchmetrics.image.kid import KernelInceptionDistance as KID
from torchmetrics.image.inception import InceptionScore
from torchmetrics.image.psnr import PeakSignalNoiseRatio as PSNR
from torchmetrics.image.lpip import LearnedPerceptualImagePatchSimilarity as LPIPS
from torchmetrics.image.ssim import StructuralSimilarityIndexMeasure as SSIM

from .torchmetric_fid import FrechetInceptionDistance as FID
from .torchmetric_fdd import FrechetDinovDistance as FDD
from .torchmetric_fvd import FrechetVideoDistance as FVD
from .torchmetric_sfid import sFrechetInceptionDistance as SFID

from functools import partial

# from .torchmetric_prdc import PRDC

ALL_METRICS_DICT = {
    "mse": MeanSquaredError,
    "fid": FID,
    # "kid": partial(KID, subset_size=2), # we dont have DDP version of KID yet
    "is": InceptionScore,
    "sfid": SFID,
    "fdd": FDD,
    "lpip": LPIPS,
    "lpips": LPIPS,
    "psnr": partial(PSNR, data_range=1.0),
    "ssim": partial(SSIM, data_range=1.0),
    # "frame_fid": FrechetInceptionDistance,
    "fvd": FVD,
}

_image_based_metrics = [
    "mse",
    "ssim",
    "psnr",
    "lpips",
    "is",
]

_features_based_metrics = ["fid", "kid", "sfid", "fdd", "frame_fid", "fvd"]

from flex_gen.datasets.DATASET_CONFIG import query_mean_std_from_dataset_name
from flex_gen.utils.utils import rescale_image_tensor


def monkey_patch_compute(compute_foo, metric_name):
    def wrapper(*args, **kwargs):
        try_get_results = compute_foo(*args, **kwargs)
        if isinstance(try_get_results, tuple) or isinstance(try_get_results, list):
            if len(try_get_results) == 1:
                return {"metric_name": try_get_results}
            elif len(try_get_results) == 2:
                return {
                    f"{metric_name}_mean": try_get_results[0],
                    f"{metric_name}_std": try_get_results[1],
                }
            else:
                raise ValueError(
                    f"Unexpected results from {metric_name}, {try_get_results}"
                )
        else:
            return {metric_name: try_get_results}

    return wrapper


def monkey_patch_update(update_foo, metric_name):
    # ! TODO
    # check if update works well for all metrics in bf/fp16
    def wrapper(real, fake, *args, **kwargs):
        # the orignal image should be in the range of [0, 1]
        device = real.device if real is not None else fake.device
        autocast_dtype = torch.bfloat16 if metric_name != "ssim" else torch.float32
        real = torch.clamp(real, 0, 1) if real is not None else None
        fake = torch.clamp(fake, 0, 1) if fake is not None else None
        with torch.autocast(device.type, dtype=autocast_dtype):
            if "lpip" in metric_name:
                update_foo(
                    torch.clamp(2 * real - 1, -1, 1), torch.clamp(2 * fake - 1, -1, 1)
                )
            elif "is" in metric_name:
                update_foo((fake * 255).type(torch.uint8))
            elif metric_name in _image_based_metrics:
                update_foo(fake, real)
            elif metric_name in _features_based_metrics:
                if real is not None:
                    real = (real * 255).type(torch.uint8)
                    update_foo(real, real=True)
                if fake is not None:
                    fake = (fake * 255).type(torch.uint8)
                    update_foo(fake, real=False)
            else:
                raise ValueError(f"Unknown metric {metric_name}")

    return wrapper


def get_metrics_cls_by_name(metric_name):
    metric_obj = ALL_METRICS_DICT[metric_name]()
    metric_obj.compute = monkey_patch_compute(metric_obj.compute, metric_name)
    metric_obj.update = monkey_patch_update(metric_obj.update, metric_name)
    return metric_obj


class Metrics:
    need_prepare = True

    def __init__(
        self,
        metrics_list=[],
        dataset_name: str = None,
        device="cuda:0",
    ):
        self.device = device
        self.metrics = {
            metric_name: get_metrics_cls_by_name(metric_name)
            for metric_name in metrics_list
        }

        self.norm_mean, self.norm_std = query_mean_std_from_dataset_name(dataset_name)

    def prepare_model(self):
        if self.device == "cpu" or self.need_prepare is False:
            self.need_prepare = False
            return
        for model_key in self.metrics:
            self.metrics[model_key].to(self.device)
        self.need_prepare = False

    def off_load(self):
        for model_key in self.features_based_metrics:
            self.features_based_metrics[model_key].to("cpu")
        for model_key in self.image_based_metrics:
            self.image_based_metrics[model_key].to("cpu")
        self.need_prepare = True

    def reset(self):
        for model_key in self.metrics:
            self.metrics[model_key].reset()

    def update(self, real=None, fake=None):
        self.prepare_model()
        if real is not None:
            real = rescale_image_tensor(real, self.norm_mean, self.norm_std)
        if fake is not None:
            fake = rescale_image_tensor(fake, self.norm_mean, self.norm_std)
        # after scaling, the image should be in the range of [0, 1]

        for metric_name in self.metrics:
            self.metrics[metric_name].update(real=real, fake=fake)

    def compute(self, off_load=False):
        self.prepare_model()
        results = {}
        for model_key in self.metrics:
            results.update(self.metrics[model_key].compute())

        if off_load:
            self.off_load()
        return results

    def compute_and_reduce(self, off_load=False):
        results = self.compute(off_load)

        # Prepare dictionaries to store the sums and sum of squares
        mean_values = {}
        sum_of_squares = {}
        keys_need_to_take_care_of_std = []

        for key, value in results.items():
            if "_std" in key:
                continue  # Skip std entries for now
            if "_mean" in key:
                base_key = key.replace("_mean", "")
                mean_values[base_key] = value
                std_key = base_key + "_std"
                if std_key in results:
                    std_value = results[std_key]
                    sum_of_squares[base_key] = value**2 + std_value**2
                    keys_need_to_take_care_of_std.append(base_key)
                else:
                    sum_of_squares[base_key] = value**2
            else:
                mean_values[key] = value
                sum_of_squares[key] = value**2

        # Convert dictionaries to tensors
        keys = list(mean_values.keys())
        means_tensor = torch.tensor(
            [mean_values[key] for key in keys], dtype=torch.float32, device="cuda"
        )
        sum_of_squares_tensor = torch.tensor(
            [sum_of_squares[key] for key in keys], dtype=torch.float32, device="cuda"
        )

        # Reduce the tensors across all devices
        dist.reduce(means_tensor, dst=0, op=dist.ReduceOp.SUM, group=dist.group.WORLD)
        dist.reduce(
            sum_of_squares_tensor, dst=0, op=dist.ReduceOp.SUM, group=dist.group.WORLD
        )

        if dist.get_rank() == 0:
            # Compute the global mean
            world_size = dist.get_world_size()
            global_means = means_tensor / world_size

            # Compute the global variance and std
            global_variances = (sum_of_squares_tensor / world_size) - (global_means**2)
            global_stds = torch.sqrt(global_variances)

            # Convert tensors back to dictionary format
            average_results = {}
            for i, key in enumerate(keys):
                if key in keys_need_to_take_care_of_std:
                    average_results[key + "_mean"] = global_means[i].item()
                    average_results[key + "_std"] = global_stds[i].item()
                else:
                    average_results[key] = global_means[i].item()

            return average_results
        else:
            return {}


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/torchmetric_codebook.py <==
import torch
import torch.distributed as dist
from torchmetrics import Metric


class CodeBookMetric(Metric):
    def __init__(self, num_embeddings):
        super().__init__()
        self.num_embeddings = int(num_embeddings)
        self.index_count = None

    def update(self, indices):
        index_count = torch.bincount(
            indices.view(-1).long(), minlength=self.num_embeddings
        )
        if self.index_count is None:
            self.index_count = index_count
        else:
            self.index_count = self.index_count + index_count

    def compute(self):
        index_count = self.index_count
        # get used idx as probabilities
        used_indices = index_count / torch.sum(index_count)

        # perplexity
        perplexity = torch.exp(
            -torch.sum(used_indices * torch.log(used_indices + 1e-10), dim=-1)
        ).item()

        # get the percentage of used codebook
        n = index_count.shape[0]
        used_codebook = (torch.count_nonzero(used_indices).item() * 100) / n

        return used_indices, perplexity, used_codebook

    def reset(self):
        self.index_count = None

    def reduce(self):
        tensor = self.index_count
        dist.reduce(tensor, dst=0, op=dist.ReduceOp.SUM, group=dist.group.WORLD)
        self.index_count = tensor

    def get_result(self):
        self.reduce()
        used_indices, perplexity, used_codebook = self.compute()

        output = {
            "perplexity": perplexity,
            "used_codebook": used_codebook,
        }

        return output


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/torchmetric_fdd.py <==
# https://github.com/CompVis/zigma/blob/main/utils/torchmetric_fdd.py

from copy import deepcopy
from typing import Any, List, Optional, Sequence, Tuple, Union

import torch
from torch import Tensor
from torch.nn import Module
from torch.nn.functional import adaptive_avg_pool2d

from torchmetrics.metric import Metric
from torchmetrics.utilities.imports import (
    _MATPLOTLIB_AVAILABLE,
    _TORCH_FIDELITY_AVAILABLE,
)
import torch.distributed as dist

from torchmetrics.utilities.plot import _AX_TYPE, _PLOT_OUT_TYPE

if not _MATPLOTLIB_AVAILABLE:
    __doctest_skip__ = ["FrechetInceptionDistance.plot"]

if _TORCH_FIDELITY_AVAILABLE:
    from torch_fidelity.feature_extractor_inceptionv3 import (
        FeatureExtractorInceptionV3 as _FeatureExtractorInceptionV3,
    )
    from torch_fidelity.helpers import vassert
    from torch_fidelity.interpolate_compat_tensorflow import (
        interpolate_bilinear_2d_like_tensorflow1x,
    )
else:

    class _FeatureExtractorInceptionV3(Module):  # type: ignore[no-redef]
        pass

    vassert = None
    interpolate_bilinear_2d_like_tensorflow1x = None

    __doctest_skip__ = ["FrechetInceptionDistance", "FrechetInceptionDistance.plot"]

from abc import ABC, abstractmethod
import torchvision.transforms as TF
import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

import sys


import torch.nn as nn


class Encoder(ABC, nn.Module):
    def __init__(self, *args, **kwargs):
        nn.Module.__init__(self)
        self.setup(*args, **kwargs)
        self.name = "encoder"

    @abstractmethod
    def setup(self, *args, **kwargs):
        pass

    @abstractmethod
    def transform(self, x):
        """Converts a PIL Image to an input for the model"""
        pass

    def forward(self, *args, **kwargs):
        return self.model(*args, **kwargs)


class DINOv2Encoder(Encoder):
    def setup(self, arch=None, clean_resize: bool = False):
        if arch is None:
            arch = "vitl14"

        self.arch = arch

        arch_str = f"dinov2_{self.arch}"

        self.model = torch.hub.load("facebookresearch/dinov2", arch_str)

    def transform(self, image):
        imagenet_mean = np.array([0.485, 0.456, 0.406])
        imagenet_std = np.array([0.229, 0.224, 0.225])

        image = TF.Compose(
            [
                TF.Resize((224, 224), TF.InterpolationMode.BICUBIC),
            ]
        )(image)
        image = image.to(torch.float)

        return TF.Normalize(imagenet_mean, imagenet_std)(image)


def _compute_fid(mu1: Tensor, sigma1: Tensor, mu2: Tensor, sigma2: Tensor) -> Tensor:
    r"""Compute adjusted version of `Fid Score`_.

    The Frechet Inception Distance between two multivariate Gaussians X_x ~ N(mu_1, sigm_1)
    and X_y ~ N(mu_2, sigm_2) is d^2 = ||mu_1 - mu_2||^2 + Tr(sigm_1 + sigm_2 - 2*sqrt(sigm_1*sigm_2)).

    Args:
        mu1: mean of activations calculated on predicted (x) samples
        sigma1: covariance matrix over activations calculated on predicted (x) samples
        mu2: mean of activations calculated on target (y) samples
        sigma2: covariance matrix over activations calculated on target (y) samples

    Returns:
        Scalar value of the distance between sets.

    """
    a = (mu1 - mu2).square().sum(dim=-1)
    b = sigma1.trace() + sigma2.trace()
    c = torch.linalg.eigvals(sigma1 @ sigma2).sqrt().real.sum(dim=-1)

    return a + b - 2 * c


class FrechetDinovDistance(Metric):
    r"""Calculate Fréchet inception distance (FID_) which is used to access the quality of generated images.

    .. math::
        FID = \|\mu - \mu_w\|^2 + tr(\Sigma + \Sigma_w - 2(\Sigma \Sigma_w)^{\frac{1}{2}})

    where :math:`\mathcal{N}(\mu, \Sigma)` is the multivariate normal distribution estimated from Inception v3
    (`fid ref1`_) features calculated on real life images and :math:`\mathcal{N}(\mu_w, \Sigma_w)` is the
    multivariate normal distribution estimated from Inception v3 features calculated on generated (fake) images.
    The metric was originally proposed in `fid ref1`_.

    Using the default feature extraction (Inception v3 using the original weights from `fid ref2`_), the input is
    expected to be mini-batches of 3-channel RGB images of shape ``(3xHxW)``. If argument ``normalize``
    is ``True`` images are expected to be dtype ``float`` and have values in the ``[0,1]`` range, else if
    ``normalize`` is set to ``False`` images are expected to have dtype ``uint8`` and take values in the ``[0, 255]``
    range. All images will be resized to 299 x 299 which is the size of the original training data. The boolian
    flag ``real`` determines if the images should update the statistics of the real distribution or the
    fake distribution.

    This metric is known to be unstable in its calculatations, and we recommend for the best results using this metric
    that you calculate using `torch.float64` (default is `torch.float32`) which can be set using the `.set_dtype`
    method of the metric.

    .. note:: using this metrics requires you to have torch 1.9 or higher installed

    .. note:: using this metric with the default feature extractor requires that ``torch-fidelity``
        is installed. Either install as ``pip install torchmetrics[image]`` or ``pip install torch-fidelity``

    As input to ``forward`` and ``update`` the metric accepts the following input

    - ``imgs`` (:class:`~torch.Tensor`): tensor with images feed to the feature extractor with
    - ``real`` (:class:`~bool`): bool indicating if ``imgs`` belong to the real or the fake distribution

    As output of `forward` and `compute` the metric returns the following output

    - ``fid`` (:class:`~torch.Tensor`): float scalar tensor with mean FID value over samples

    Args:
        feature:
            Either an integer or ``nn.Module``:

            - an integer will indicate the inceptionv3 feature layer to choose. Can be one of the following:
              64, 192, 768, 2048
            - an ``nn.Module`` for using a custom feature extractor. Expects that its forward method returns
              an ``(N,d)`` matrix where ``N`` is the batch size and ``d`` is the feature size.

        reset_real_features: Whether to also reset the real features. Since in many cases the real dataset does not
            change, the features can be cached them to avoid recomputing them which is costly. Set this to ``False`` if
            your dataset does not change.
        kwargs: Additional keyword arguments, see :ref:`Metric kwargs` for more info.

    .. note::
        If a custom feature extractor is provided through the `feature` argument it is expected to either have a
        attribute called ``num_features`` that indicates the number of features returned by the forward pass or
        alternatively we will pass through tensor of shape ``(1, 3, 299, 299)`` and dtype ``torch.uint8``` to the
        forward pass and expect a tensor of shape ``(1, num_features)`` as output.

    Raises:
        ValueError:
            If torch version is lower than 1.9
        ModuleNotFoundError:
            If ``feature`` is set to an ``int`` (default settings) and ``torch-fidelity`` is not installed
        ValueError:
            If ``feature`` is set to an ``int`` not in [64, 192, 768, 2048]
        TypeError:
            If ``feature`` is not an ``str``, ``int`` or ``torch.nn.Module``
        ValueError:
            If ``reset_real_features`` is not an ``bool``

    Example:
        >>> import torch
        >>> _ = torch.manual_seed(123)
        >>> from torchmetrics.image.fid import FrechetInceptionDistance
        >>> fid = FrechetInceptionDistance(feature=64)
        >>> # generate two slightly overlapping image intensity distributions
        >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
        >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
        >>> fid.update(imgs_dist1, real=True)
        >>> fid.update(imgs_dist2, real=False)
        >>> fid.compute()
        tensor(12.7202)

    """

    higher_is_better: bool = False
    is_differentiable: bool = False
    full_state_update: bool = False
    plot_lower_bound: float = 0.0

    real_features_sum: Tensor
    real_features_cov_sum: Tensor
    real_features_num_samples: Tensor

    fake_features_sum: Tensor
    fake_features_cov_sum: Tensor
    fake_features_num_samples: Tensor

    inception: Module
    feature_network: str = "inception"

    def __init__(
        self,
        feature: Union[int, Module] = 1024,
        reset_real_features: bool = True,
        normalize: bool = False,
        **kwargs: Any,
    ) -> None:
        super().__init__(**kwargs)
        if isinstance(feature, int):
            num_features = feature
            if not _TORCH_FIDELITY_AVAILABLE:
                raise ModuleNotFoundError(
                    "FrechetInceptionDistance metric requires that `Torch-fidelity` is installed."
                    " Either install as `pip install torchmetrics[image]` or `pip install torch-fidelity`."
                )

            self.inception = DINOv2Encoder()

        elif isinstance(feature, Module):
            self.inception = feature
            if hasattr(self.inception, "num_features"):
                num_features = self.inception.num_features
            else:
                dummy_image = torch.randint(0, 255, (1, 3, 299, 299), dtype=torch.uint8)
                num_features = self.inception(dummy_image).shape[-1]
        else:
            raise TypeError("Got unknown input to argument `feature`")

        if not isinstance(reset_real_features, bool):
            raise ValueError("Argument `reset_real_features` expected to be a bool")
        self.reset_real_features = reset_real_features

        if not isinstance(normalize, bool):
            raise ValueError("Argument `normalize` expected to be a bool")
        self.normalize = normalize

        mx_num_feats = (num_features, num_features)
        self.add_state(
            "real_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

        self.add_state(
            "fake_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

    def update(self, imgs: Tensor, real: bool) -> None:
        """Update the state with extracted features."""
        imgs = (imgs * 255).byte() if self.normalize else imgs
        imgs = self.inception.transform(imgs)

        features = self.inception(imgs)
        self.orig_dtype = features.dtype
        features = features.double()

        if features.dim() == 1:
            features = features.unsqueeze(0)
        if real:
            self.real_features_sum += features.sum(dim=0)
            self.real_features_cov_sum += features.t().mm(features)
            self.real_features_num_samples += imgs.shape[0]
        else:
            self.fake_features_sum += features.sum(dim=0)
            self.fake_features_cov_sum += features.t().mm(features)
            self.fake_features_num_samples += imgs.shape[0]

    def _compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions."""
        if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
            raise RuntimeError(
                "More than one sample is required for both the real and fake distributed to compute FID"
            )
        mean_real = (self.real_features_sum / self.real_features_num_samples).unsqueeze(
            0
        )
        mean_fake = (self.fake_features_sum / self.fake_features_num_samples).unsqueeze(
            0
        )

        cov_real_num = (
            self.real_features_cov_sum
            - self.real_features_num_samples * mean_real.t().mm(mean_real)
        )
        cov_real = cov_real_num / (self.real_features_num_samples - 1)
        cov_fake_num = (
            self.fake_features_cov_sum
            - self.fake_features_num_samples * mean_fake.t().mm(mean_fake)
        )
        cov_fake = cov_fake_num / (self.fake_features_num_samples - 1)
        return _compute_fid(
            mean_real.squeeze(0), cov_real, mean_fake.squeeze(0), cov_fake
        ).to(self.orig_dtype)

    def compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions using DDP."""
        # if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
        #     raise RuntimeError(
        #         "More than one sample is required for both the real and fake distributions to compute FID"
        #     )

        # Initialize tensors to hold the reduced sums and counts
        real_features_sum = self.real_features_sum.clone().double()
        fake_features_sum = self.fake_features_sum.clone().double()
        real_features_cov_sum = self.real_features_cov_sum.clone().double()
        fake_features_cov_sum = self.fake_features_cov_sum.clone().double()
        # real_features_num_samples = torch.tensor(
        #     self.real_features_num_samples, dtype=torch.float32
        # ).to(self.real_features_sum.device)
        # fake_features_num_samples = torch.tensor(
        #     self.fake_features_num_samples, dtype=torch.float32
        # ).to(self.fake_features_sum.device)

        real_features_num_samples = (
            self.real_features_num_samples.clone()
            .detach()
            .double()
            .to(self.real_features_sum.device)
        )

        fake_features_num_samples = (
            self.fake_features_num_samples.clone()
            .detach()
            .double()
            .to(self.real_features_sum.device)
        )

        # Reduce sums and covariances across all processes
        # dist.reduce(real_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_num_samples, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_num_samples, dst=0, op=dist.ReduceOp.SUM)

        dist.all_reduce(real_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_num_samples, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_num_samples, op=dist.ReduceOp.SUM)

        # Calculate global means
        mean_real = real_features_sum / real_features_num_samples
        mean_fake = fake_features_sum / fake_features_num_samples

        # Calculate global covariances
        cov_real_num = (
            real_features_cov_sum
            - real_features_num_samples
            * mean_real.unsqueeze(1).mm(mean_real.unsqueeze(0))
        )
        cov_fake_num = (
            fake_features_cov_sum
            - fake_features_num_samples
            * mean_fake.unsqueeze(1).mm(mean_fake.unsqueeze(0))
        )

        cov_real = cov_real_num / (real_features_num_samples - 1)
        cov_fake = cov_fake_num / (fake_features_num_samples - 1)

        # Compute FID score
        fid_score = _compute_fid(mean_real, cov_real, mean_fake, cov_fake).to(
            self.orig_dtype
        )
        return fid_score

    def reset(self) -> None:
        """Reset metric states."""
        if not self.reset_real_features:
            real_features_sum = deepcopy(self.real_features_sum)
            real_features_cov_sum = deepcopy(self.real_features_cov_sum)
            real_features_num_samples = deepcopy(self.real_features_num_samples)
            super().reset()
            self.real_features_sum = real_features_sum
            self.real_features_cov_sum = real_features_cov_sum
            self.real_features_num_samples = real_features_num_samples
        else:
            super().reset()

    # def set_dtype(self, dst_type: Union[str, torch.dtype]) -> "Metric":
    #     """Transfer all metric state to specific dtype. Special version of standard `type` method.

    #     Arguments:
    #         dst_type: the desired type as ``torch.dtype`` or string

    #     """
    #     out = super().set_dtype(dst_type)
    #     if isinstance(out.inception, NoTrainInceptionV3):
    #         out.inception._dtype = dst_type
    #     return out

    # def plot(
    #     self,
    #     val: Optional[Union[Tensor, Sequence[Tensor]]] = None,
    #     ax: Optional[_AX_TYPE] = None,
    # ) -> _PLOT_OUT_TYPE:
    #     """Plot a single or multiple values from the metric.

    #     Args:
    #         val: Either a single result from calling `metric.forward` or `metric.compute` or a list of these results.
    #             If no value is provided, will automatically call `metric.compute` and plot that result.
    #         ax: An matplotlib axis object. If provided will add plot to that axis

    #     Returns:
    #         Figure and Axes object

    #     Raises:
    #         ModuleNotFoundError:
    #             If `matplotlib` is not installed

    #     .. plot::
    #         :scale: 75

    #         >>> # Example plotting a single value
    #         >>> import torch
    #         >>> from torchmetrics.image.fid import FrechetInceptionDistance
    #         >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
    #         >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
    #         >>> metric = FrechetInceptionDistance(feature=64)
    #         >>> metric.update(imgs_dist1, real=True)
    #         >>> metric.update(imgs_dist2, real=False)
    #         >>> fig_, ax_ = metric.plot()

    #     .. plot::
    #         :scale: 75

    #         >>> # Example plotting multiple values
    #         >>> import torch
    #         >>> from torchmetrics.image.fid import FrechetInceptionDistance
    #         >>> imgs_dist1 = lambda: torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
    #         >>> imgs_dist2 = lambda: torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
    #         >>> metric = FrechetInceptionDistance(feature=64)
    #         >>> values = [ ]
    #         >>> for _ in range(3):
    #         ...     metric.update(imgs_dist1(), real=True)
    #         ...     metric.update(imgs_dist2(), real=False)
    #         ...     values.append(metric.compute())
    #         ...     metric.reset()
    #         >>> fig_, ax_ = metric.plot(values)

    #     """
    #     return self._plot(val, ax)


if __name__ == "__main__":
    import torch

    _ = torch.manual_seed(123)
    fdd = FrechetDinovDistance().to("cuda")

    imgs_dist1 = torch.randint(0, 255, (100, 3, 299, 299), dtype=torch.uint8).to("cuda")
    imgs_dist2 = torch.randint(0, 255, (100, 3, 299, 299), dtype=torch.uint8).to("cuda")
    fdd.update(imgs_dist1, real=True)
    fdd.update(imgs_dist2, real=False)
    result = fdd.compute()
    print(result)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/torchmetric_fid.py <==
# Copyright The Lightning team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
from copy import deepcopy
from typing import Any, List, Optional, Sequence, Tuple, Union
from einops import rearrange
import torch
import torch.distributed as dist

from torch import Tensor
from torch.nn import Module
from torch.nn.functional import adaptive_avg_pool2d

from torchmetrics.metric import Metric
from torchmetrics.utilities.imports import (
    _MATPLOTLIB_AVAILABLE,
    _TORCH_FIDELITY_AVAILABLE,
)
from torchmetrics.utilities.plot import _AX_TYPE, _PLOT_OUT_TYPE

if not _MATPLOTLIB_AVAILABLE:
    __doctest_skip__ = ["FrechetInceptionDistance.plot"]

if _TORCH_FIDELITY_AVAILABLE:
    from torch_fidelity.feature_extractor_inceptionv3 import (
        FeatureExtractorInceptionV3 as _FeatureExtractorInceptionV3,
    )
    from torch_fidelity.helpers import vassert
    from torch_fidelity.interpolate_compat_tensorflow import (
        interpolate_bilinear_2d_like_tensorflow1x,
    )
else:

    class _FeatureExtractorInceptionV3(Module):  # type: ignore[no-redef]
        pass

    vassert = None
    interpolate_bilinear_2d_like_tensorflow1x = None

    __doctest_skip__ = ["FrechetInceptionDistance", "FrechetInceptionDistance.plot"]


class NoTrainInceptionV3(_FeatureExtractorInceptionV3):
    """Module that never leaves evaluation mode."""

    def __init__(
        self,
        name: str,
        features_list: List[str],
        feature_extractor_weights_path: Optional[str] = None,
    ) -> None:
        if not _TORCH_FIDELITY_AVAILABLE:
            raise ModuleNotFoundError(
                "NoTrainInceptionV3 module requires that `Torch-fidelity` is installed."
                " Either install as `pip install torchmetrics[image]` or `pip install torch-fidelity`."
            )

        super().__init__(name, features_list, feature_extractor_weights_path)
        # put into evaluation mode
        self.eval()

    def train(self, mode: bool) -> "NoTrainInceptionV3":
        """Force network to always be in evaluation mode."""
        return super().train(False)

    def _torch_fidelity_forward(self, x: Tensor) -> Tuple[Tensor, ...]:
        """Forward method of inception net.

        Copy of the forward method from this file:
        https://github.com/toshas/torch-fidelity/blob/master/torch_fidelity/feature_extractor_inceptionv3.py
        with a single line change regarding the casting of `x` in the beginning.

        Corresponding license file (Apache License, Version 2.0):
        https://github.com/toshas/torch-fidelity/blob/master/LICENSE.md

        """
        vassert(
            torch.is_tensor(x) and x.dtype == torch.uint8,
            "Expecting image as torch.Tensor with dtype=torch.uint8",
        )
        features = {}
        remaining_features = self.features_list.copy()

        x = x.to(self._dtype) if hasattr(self, "_dtype") else x.to(torch.float)
        x = interpolate_bilinear_2d_like_tensorflow1x(
            x,
            size=(self.INPUT_IMAGE_SIZE, self.INPUT_IMAGE_SIZE),
            align_corners=False,
        )
        x = (x - 128) / 128

        x = self.Conv2d_1a_3x3(x)
        x = self.Conv2d_2a_3x3(x)
        x = self.Conv2d_2b_3x3(x)
        x = self.MaxPool_1(x)

        if "64" in remaining_features:
            features["64"] = (
                adaptive_avg_pool2d(x, output_size=(1, 1)).squeeze(-1).squeeze(-1)
            )
            remaining_features.remove("64")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        x = self.Conv2d_3b_1x1(x)
        x = self.Conv2d_4a_3x3(x)
        x = self.MaxPool_2(x)

        if "192" in remaining_features:
            features["192"] = (
                adaptive_avg_pool2d(x, output_size=(1, 1)).squeeze(-1).squeeze(-1)
            )
            remaining_features.remove("192")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        x = self.Mixed_5b(x)
        x = self.Mixed_5c(x)
        x = self.Mixed_5d(x)
        x = self.Mixed_6a(x)
        x = self.Mixed_6b(x)
        x = self.Mixed_6c(x)
        x = self.Mixed_6d(x)
        x = self.Mixed_6e(x)

        if "768" in remaining_features:
            features["768"] = (
                adaptive_avg_pool2d(x, output_size=(1, 1)).squeeze(-1).squeeze(-1)
            )
            remaining_features.remove("768")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        x = self.Mixed_7a(x)
        x = self.Mixed_7b(x)
        x = self.Mixed_7c(x)
        x = self.AvgPool(x)
        x = torch.flatten(x, 1)

        if "2048" in remaining_features:
            features["2048"] = x
            remaining_features.remove("2048")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        if "logits_unbiased" in remaining_features:
            x = x.mm(self.fc.weight.T)
            # N x 1008 (num_classes)
            features["logits_unbiased"] = x
            remaining_features.remove("logits_unbiased")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

            x = x + self.fc.bias.unsqueeze(0)
        else:
            x = self.fc(x)

        features["logits"] = x
        return tuple(features[a] for a in self.features_list)

    def forward(self, x: Tensor) -> Tensor:
        """Forward pass of neural network with reshaping of output."""
        out = self._torch_fidelity_forward(x)
        return out[0].reshape(x.shape[0], -1)


def _compute_fid(mu1: Tensor, sigma1: Tensor, mu2: Tensor, sigma2: Tensor) -> Tensor:
    r"""Compute adjusted version of `Fid Score`_.

    The Frechet Inception Distance between two multivariate Gaussians X_x ~ N(mu_1, sigm_1)
    and X_y ~ N(mu_2, sigm_2) is d^2 = ||mu_1 - mu_2||^2 + Tr(sigm_1 + sigm_2 - 2*sqrt(sigm_1*sigm_2)).

    Args:
        mu1: mean of activations calculated on predicted (x) samples
        sigma1: covariance matrix over activations calculated on predicted (x) samples
        mu2: mean of activations calculated on target (y) samples
        sigma2: covariance matrix over activations calculated on target (y) samples

    Returns:
        Scalar value of the distance between sets.

    """
    a = (mu1 - mu2).square().sum(dim=-1)
    b = sigma1.trace() + sigma2.trace()
    c = torch.linalg.eigvals(sigma1 @ sigma2).sqrt().real.sum(dim=-1)

    return a + b - 2 * c


class FrechetInceptionDistance(Metric):
    r"""Calculate Fréchet inception distance (FID_) which is used to access the quality of generated images.

    .. math::
        FID = \|\mu - \mu_w\|^2 + tr(\Sigma + \Sigma_w - 2(\Sigma \Sigma_w)^{\frac{1}{2}})

    where :math:`\mathcal{N}(\mu, \Sigma)` is the multivariate normal distribution estimated from Inception v3
    (`fid ref1`_) features calculated on real life images and :math:`\mathcal{N}(\mu_w, \Sigma_w)` is the
    multivariate normal distribution estimated from Inception v3 features calculated on generated (fake) images.
    The metric was originally proposed in `fid ref1`_.

    Using the default feature extraction (Inception v3 using the original weights from `fid ref2`_), the input is
    expected to be mini-batches of 3-channel RGB images of shape ``(3xHxW)``. If argument ``normalize``
    is ``True`` images are expected to be dtype ``float`` and have values in the ``[0,1]`` range, else if
    ``normalize`` is set to ``False`` images are expected to have dtype ``uint8`` and take values in the ``[0, 255]``
    range. All images will be resized to 299 x 299 which is the size of the original training data. The boolian
    flag ``real`` determines if the images should update the statistics of the real distribution or the
    fake distribution.

    Using custom feature extractor is also possible. One can give a torch.nn.Module as `feature` argument. This
    custom feature extractor is expected to have output shape of ``(1, num_features)``. This would change the
    used feature extractor from default (Inception v3) to the given network. In case network doesn't have
    ``num_features`` attribute, a random tensor will be given to the network to infer feature dimensionality.
    Size of this tensor can be controlled by ``input_img_size`` argument and type of the tensor can be controlled
    with ``normalize`` argument (``True`` uses float32 tensors and ``False`` uses int8 tensors). In this case, update
    method expects to have the tensor given to `imgs` argument to be in the correct shape and type that is compatible
    to the custom feature extractor.

    This metric is known to be unstable in its calculatations, and we recommend for the best results using this metric
    that you calculate using `torch.float64` (default is `torch.float32`) which can be set using the `.set_dtype`
    method of the metric.

    .. note:: using this metrics requires you to have torch 1.9 or higher installed

    .. note:: using this metric with the default feature extractor requires that ``torch-fidelity``
        is installed. Either install as ``pip install torchmetrics[image]`` or ``pip install torch-fidelity``

    As input to ``forward`` and ``update`` the metric accepts the following input

    - ``imgs`` (:class:`~torch.Tensor`): tensor with images feed to the feature extractor with
    - ``real`` (:class:`~bool`): bool indicating if ``imgs`` belong to the real or the fake distribution

    As output of `forward` and `compute` the metric returns the following output

    - ``fid`` (:class:`~torch.Tensor`): float scalar tensor with mean FID value over samples

    Args:
        feature:
            Either an integer or ``nn.Module``:

            - an integer will indicate the inceptionv3 feature layer to choose. Can be one of the following:
              64, 192, 768, 2048
            - an ``nn.Module`` for using a custom feature extractor. Expects that its forward method returns
              an ``(N,d)`` matrix where ``N`` is the batch size and ``d`` is the feature size.

        reset_real_features: Whether to also reset the real features. Since in many cases the real dataset does not
            change, the features can be cached them to avoid recomputing them which is costly. Set this to ``False`` if
            your dataset does not change.
        normalize:
            Argument for controlling the input image dtype normalization:

            - If default feature extractor is used, controls whether input imgs have values in range [0, 1] or not:

              - True: if input imgs have values ranged in [0, 1]. They are cast to int8/byte tensors.
              - False: if input imgs have values ranged in [0, 255]. No casting is done.

            - If custom feature extractor module is used, controls type of the input img tensors:

              - True: if input imgs are expected to be in the data type of torch.float32.
              - False: if input imgs are expected to be in the data type of torch.int8.
        input_img_size: tuple of integers. Indicates input img size to the custom feature extractor network if provided.
        kwargs: Additional keyword arguments, see :ref:`Metric kwargs` for more info.

    Raises:
        ValueError:
            If torch version is lower than 1.9
        ModuleNotFoundError:
            If ``feature`` is set to an ``int`` (default settings) and ``torch-fidelity`` is not installed
        ValueError:
            If ``feature`` is set to an ``int`` not in [64, 192, 768, 2048]
        TypeError:
            If ``feature`` is not an ``str``, ``int`` or ``torch.nn.Module``
        ValueError:
            If ``reset_real_features`` is not an ``bool``

    Example:
        >>> import torch
        >>> _ = torch.manual_seed(123)
        >>> from torchmetrics.image.fid import FrechetInceptionDistance
        >>> fid = FrechetInceptionDistance(feature=64)
        >>> # generate two slightly overlapping image intensity distributions
        >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
        >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
        >>> fid.update(imgs_dist1, real=True)
        >>> fid.update(imgs_dist2, real=False)
        >>> fid.compute()
        tensor(12.7202)

    """

    higher_is_better: bool = False
    is_differentiable: bool = False
    full_state_update: bool = False
    plot_lower_bound: float = 0.0

    real_features_sum: Tensor
    real_features_cov_sum: Tensor
    real_features_num_samples: Tensor

    fake_features_sum: Tensor
    fake_features_cov_sum: Tensor
    fake_features_num_samples: Tensor

    inception: Module
    feature_network: str = "inception"

    def __init__(
        self,
        feature: Union[int, Module] = 2048,
        reset_real_features: bool = True,
        normalize: bool = False,
        input_img_size: Tuple[int, int, int] = (3, 299, 299),
        **kwargs: Any,
    ) -> None:
        super().__init__(**kwargs)

        if not isinstance(normalize, bool):
            raise ValueError("Argument `normalize` expected to be a bool")
        self.normalize = normalize
        self.used_custom_model = False

        if isinstance(feature, int):
            num_features = feature
            if not _TORCH_FIDELITY_AVAILABLE:
                raise ModuleNotFoundError(
                    "FrechetInceptionDistance metric requires that `Torch-fidelity` is installed."
                    " Either install as `pip install torchmetrics[image]` or `pip install torch-fidelity`."
                )
            valid_int_input = (64, 192, 768, 2048)
            if feature not in valid_int_input:
                raise ValueError(
                    f"Integer input to argument `feature` must be one of {valid_int_input}, but got {feature}."
                )

            self.inception = NoTrainInceptionV3(
                name="inception-v3-compat", features_list=[str(feature)]
            )

        elif isinstance(feature, Module):
            self.inception = feature
            self.used_custom_model = True
            if hasattr(self.inception, "num_features"):
                num_features = self.inception.num_features
            else:
                if self.normalize:
                    dummy_image = torch.rand(1, *input_img_size, dtype=torch.float32)
                else:
                    dummy_image = torch.randint(
                        0, 255, (1, *input_img_size), dtype=torch.uint8
                    )
                num_features = self.inception(dummy_image).shape[-1]
        else:
            raise TypeError("Got unknown input to argument `feature`")

        if not isinstance(reset_real_features, bool):
            raise ValueError("Argument `reset_real_features` expected to be a bool")
        self.reset_real_features = reset_real_features

        mx_num_feats = (num_features, num_features)
        self.add_state(
            "real_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

        self.add_state(
            "fake_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

    def update(self, imgs: Tensor, real: bool) -> None:
        """Update the state with extracted features.

        Args:
            imgs: Input img tensors to evaluate. If used custom feature extractor please
                make sure dtype and size is correct for the model.
            real: Whether given image is real or fake.

        """
        imgs = (
            (imgs * 255).byte()
            if self.normalize and (not self.used_custom_model)
            else imgs
        )

        if len(imgs.shape) == 5:
            imgs = rearrange(imgs, "b t c h w -> (b t) c h w")
        elif len(imgs.shape) == 4:
            pass
        else:
            raise ValueError(
                f"Input images should have shape (B, C, H, W) or (T, B, C, H, W) get shape: {imgs.shape}"
            )

        features = self.inception(imgs)
        self.orig_dtype = features.dtype
        features = features.double()

        if features.dim() == 1:
            features = features.unsqueeze(0)
        if real:
            self.real_features_sum += features.sum(dim=0)
            self.real_features_cov_sum += features.t().mm(features)
            self.real_features_num_samples += imgs.shape[0]
        else:
            self.fake_features_sum += features.sum(dim=0)
            self.fake_features_cov_sum += features.t().mm(features)
            self.fake_features_num_samples += imgs.shape[0]

    def _compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions."""
        if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
            raise RuntimeError(
                "More than one sample is required for both the real and fake distributed to compute FID"
            )
        mean_real = (self.real_features_sum / self.real_features_num_samples).unsqueeze(
            0
        )
        mean_fake = (self.fake_features_sum / self.fake_features_num_samples).unsqueeze(
            0
        )

        cov_real_num = (
            self.real_features_cov_sum
            - self.real_features_num_samples * mean_real.t().mm(mean_real)
        )
        cov_real = cov_real_num / (self.real_features_num_samples - 1)
        cov_fake_num = (
            self.fake_features_cov_sum
            - self.fake_features_num_samples * mean_fake.t().mm(mean_fake)
        )
        cov_fake = cov_fake_num / (self.fake_features_num_samples - 1)
        return _compute_fid(
            mean_real.squeeze(0), cov_real, mean_fake.squeeze(0), cov_fake
        ).to(self.orig_dtype)

    def compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions using DDP."""
        # if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
        #     raise RuntimeError(
        #         "More than one sample is required for both the real and fake distributions to compute FID"
        #     )

        # Initialize tensors to hold the reduced sums and counts
        real_features_sum = self.real_features_sum.clone().double()
        fake_features_sum = self.fake_features_sum.clone().double()
        real_features_cov_sum = self.real_features_cov_sum.clone().double()
        fake_features_cov_sum = self.fake_features_cov_sum.clone().double()
        # real_features_num_samples = torch.tensor(
        #     self.real_features_num_samples, dtype=torch.float32
        # ).to(self.real_features_sum.device)
        # fake_features_num_samples = torch.tensor(
        #     self.fake_features_num_samples, dtype=torch.float32
        # ).to(self.fake_features_sum.device)

        real_features_num_samples = (
            self.real_features_num_samples.clone()
            .detach()
            .double()
            .to(self.real_features_sum.device)
        )

        fake_features_num_samples = (
            self.fake_features_num_samples.clone()
            .detach()
            .double()
            .to(self.real_features_sum.device)
        )

        # Reduce sums and covariances across all processes
        # dist.reduce(real_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_num_samples, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_num_samples, dst=0, op=dist.ReduceOp.SUM)

        dist.all_reduce(real_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_num_samples, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_num_samples, op=dist.ReduceOp.SUM)

        # Calculate global means
        mean_real = real_features_sum / real_features_num_samples
        mean_fake = fake_features_sum / fake_features_num_samples

        # Calculate global covariances
        cov_real_num = (
            real_features_cov_sum
            - real_features_num_samples
            * mean_real.unsqueeze(1).mm(mean_real.unsqueeze(0))
        )
        cov_fake_num = (
            fake_features_cov_sum
            - fake_features_num_samples
            * mean_fake.unsqueeze(1).mm(mean_fake.unsqueeze(0))
        )

        cov_real = cov_real_num / (real_features_num_samples - 1)
        cov_fake = cov_fake_num / (fake_features_num_samples - 1)

        # Compute FID score
        fid_score = _compute_fid(mean_real, cov_real, mean_fake, cov_fake).to(
            self.orig_dtype
        )
        return fid_score

    def reset(self) -> None:
        """Reset metric states."""
        if not self.reset_real_features:
            real_features_sum = deepcopy(self.real_features_sum)
            real_features_cov_sum = deepcopy(self.real_features_cov_sum)
            real_features_num_samples = deepcopy(self.real_features_num_samples)
            super().reset()
            self.real_features_sum = real_features_sum
            self.real_features_cov_sum = real_features_cov_sum
            self.real_features_num_samples = real_features_num_samples
        else:
            super().reset()

    def set_dtype(self, dst_type: Union[str, torch.dtype]) -> "Metric":
        """Transfer all metric state to specific dtype. Special version of standard `type` method.

        Arguments:
            dst_type: the desired type as ``torch.dtype`` or string

        """
        out = super().set_dtype(dst_type)
        if isinstance(out.inception, NoTrainInceptionV3):
            out.inception._dtype = dst_type
        return out

    def plot(
        self,
        val: Optional[Union[Tensor, Sequence[Tensor]]] = None,
        ax: Optional[_AX_TYPE] = None,
    ) -> _PLOT_OUT_TYPE:
        """Plot a single or multiple values from the metric.

        Args:
            val: Either a single result from calling `metric.forward` or `metric.compute` or a list of these results.
                If no value is provided, will automatically call `metric.compute` and plot that result.
            ax: An matplotlib axis object. If provided will add plot to that axis

        Returns:
            Figure and Axes object

        Raises:
            ModuleNotFoundError:
                If `matplotlib` is not installed

        .. plot::
            :scale: 75

            >>> # Example plotting a single value
            >>> import torch
            >>> from torchmetrics.image.fid import FrechetInceptionDistance
            >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
            >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
            >>> metric = FrechetInceptionDistance(feature=64)
            >>> metric.update(imgs_dist1, real=True)
            >>> metric.update(imgs_dist2, real=False)
            >>> fig_, ax_ = metric.plot()

        .. plot::
            :scale: 75

            >>> # Example plotting multiple values
            >>> import torch
            >>> from torchmetrics.image.fid import FrechetInceptionDistance
            >>> imgs_dist1 = lambda: torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
            >>> imgs_dist2 = lambda: torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
            >>> metric = FrechetInceptionDistance(feature=64)
            >>> values = [ ]
            >>> for _ in range(3):
            ...     metric.update(imgs_dist1(), real=True)
            ...     metric.update(imgs_dist2(), real=False)
            ...     values.append(metric.compute())
            ...     metric.reset()
            >>> fig_, ax_ = metric.plot(values)

        """
        return self._plot(val, ax)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/torchmetric_fvd.py <==
# https://github.com/CompVis/zigma/blob/main/utils/torchmetric_fvd.py


from copy import deepcopy
from typing import Any, List, Optional, Sequence, Tuple, Union

import torch
from torch import Tensor
from torch.nn import Module
from torch.nn.functional import adaptive_avg_pool2d

from torchmetrics.metric import Metric
from torchmetrics.utilities.imports import (
    _MATPLOTLIB_AVAILABLE,
    _TORCH_FIDELITY_AVAILABLE,
)
from torchmetrics.utilities.plot import _AX_TYPE, _PLOT_OUT_TYPE
from einops import rearrange
import torch.distributed as dist

if not _MATPLOTLIB_AVAILABLE:
    __doctest_skip__ = ["FrechetInceptionDistance.plot"]

if _TORCH_FIDELITY_AVAILABLE:
    from torch_fidelity.feature_extractor_inceptionv3 import (
        FeatureExtractorInceptionV3 as _FeatureExtractorInceptionV3,
    )
    from torch_fidelity.helpers import vassert
    from torch_fidelity.interpolate_compat_tensorflow import (
        interpolate_bilinear_2d_like_tensorflow1x,
    )
else:

    class _FeatureExtractorInceptionV3(Module):  # type: ignore[no-redef]
        pass

    vassert = None
    interpolate_bilinear_2d_like_tensorflow1x = None

    __doctest_skip__ = ["FrechetInceptionDistance", "FrechetInceptionDistance.plot"]
"""
Copy-pasted from Copy-pasted from https://github.com/NVlabs/stylegan2-ada-pytorch
"""

import ctypes
import fnmatch
import importlib
import inspect
import numpy as np
import os
import shutil
import sys
import types
import io
import pickle
import re
import requests
import html
import hashlib
import glob
import tempfile
import urllib
import urllib.request
import uuid

from distutils.util import strtobool
from typing import Any, List, Tuple, Union, Dict


def open_url(
    url: str,
    num_attempts: int = 10,
    verbose: bool = True,
    return_filename: bool = False,
) -> Any:
    """Download the given URL and return a binary-mode file object to access the data."""
    assert num_attempts >= 1

    # Doesn't look like an URL scheme so interpret it as a local filename.
    if not re.match("^[a-z]+://", url):
        return url if return_filename else open(url, "rb")

    # Handle file URLs.  This code handles unusual file:// patterns that
    # arise on Windows:
    #
    # file:///c:/foo.txt
    #
    # which would translate to a local '/c:/foo.txt' filename that's
    # invalid.  Drop the forward slash for such pathnames.
    #
    # If you touch this code path, you should test it on both Linux and
    # Windows.
    #
    # Some internet resources suggest using urllib.request.url2pathname() but
    # but that converts forward slashes to backslashes and this causes
    # its own set of problems.
    if url.startswith("file://"):
        filename = urllib.parse.urlparse(url).path
        if re.match(r"^/[a-zA-Z]:", filename):
            filename = filename[1:]
        return filename if return_filename else open(filename, "rb")

    url_md5 = hashlib.md5(url.encode("utf-8")).hexdigest()

    # Download.
    url_name = None
    url_data = None
    with requests.Session() as session:
        if verbose:
            print("Downloading %s ..." % url, end="", flush=True)
        for attempts_left in reversed(range(num_attempts)):
            try:
                with session.get(url) as res:
                    res.raise_for_status()
                    if len(res.content) == 0:
                        raise IOError("No data received")

                    if len(res.content) < 8192:
                        content_str = res.content.decode("utf-8")
                        if "download_warning" in res.headers.get("Set-Cookie", ""):
                            links = [
                                html.unescape(link)
                                for link in content_str.split('"')
                                if "export=download" in link
                            ]
                            if len(links) == 1:
                                url = requests.compat.urljoin(url, links[0])
                                raise IOError("Google Drive virus checker nag")
                        if "Google Drive - Quota exceeded" in content_str:
                            raise IOError(
                                "Google Drive download quota exceeded -- please try again later"
                            )

                    match = re.search(
                        r'filename="([^"]*)"',
                        res.headers.get("Content-Disposition", ""),
                    )
                    url_name = match[1] if match else url
                    url_data = res.content
                    if verbose:
                        print(" done")
                    break
            except KeyboardInterrupt:
                raise
            except:
                if not attempts_left:
                    if verbose:
                        print(" failed")
                    raise
                if verbose:
                    print(".", end="", flush=True)

    # Return data as file object.
    assert not return_filename
    return io.BytesIO(url_data)


import torch.nn as nn


class VideoDetector(nn.Module):
    def __init__(
        self,
        detector_url="https://www.dropbox.com/s/ge9e5ujwgetktms/i3d_torchscript.pt?dl=1",
        detector_kwargs=dict(rescale=False, resize=False, return_features=True),
        device="cuda",
    ):
        nn.Module.__init__(self)

        # Return raw features before the softmax layer.

        with open_url(detector_url, verbose=False) as f:
            self.detector = torch.jit.load(f).eval().to(device)
        self.detector_kwargs = detector_kwargs

    def forward(self, *args):
        return self.detector(*args, **self.detector_kwargs)


def _compute_fid(mu1: Tensor, sigma1: Tensor, mu2: Tensor, sigma2: Tensor) -> Tensor:
    r"""Compute adjusted version of `Fid Score`_.

    The Frechet Inception Distance between two multivariate Gaussians X_x ~ N(mu_1, sigm_1)
    and X_y ~ N(mu_2, sigm_2) is d^2 = ||mu_1 - mu_2||^2 + Tr(sigm_1 + sigm_2 - 2*sqrt(sigm_1*sigm_2)).

    Args:
        mu1: mean of activations calculated on predicted (x) samples
        sigma1: covariance matrix over activations calculated on predicted (x) samples
        mu2: mean of activations calculated on target (y) samples
        sigma2: covariance matrix over activations calculated on target (y) samples

    Returns:
        Scalar value of the distance between sets.

    """
    a = (mu1 - mu2).square().sum(dim=-1)
    b = sigma1.trace() + sigma2.trace()
    c = torch.linalg.eigvals(sigma1 @ sigma2).sqrt().real.sum(dim=-1)

    return a + b - 2 * c


class FrechetVideoDistance(Metric):
    higher_is_better: bool = False
    is_differentiable: bool = False
    full_state_update: bool = False
    plot_lower_bound: float = 0.0

    real_features_sum: Tensor
    real_features_cov_sum: Tensor
    real_features_num_samples: Tensor

    fake_features_sum: Tensor
    fake_features_cov_sum: Tensor
    fake_features_num_samples: Tensor

    inception: Module
    feature_network: str = "inception"

    def __init__(
        self,
        feature: Union[int, Module] = 400,
        reset_real_features: bool = True,
        normalize: bool = False,
        device="cuda",
        **kwargs: Any,
    ) -> None:
        super().__init__(**kwargs)
        if isinstance(feature, int):
            num_features = feature
            self.inception = VideoDetector()

        elif isinstance(feature, Module):
            self.inception = feature
            if hasattr(self.inception, "num_features"):
                num_features = self.inception.num_features
            else:
                dummy_image = torch.randint(0, 255, (1, 3, 299, 299), dtype=torch.uint8)
                num_features = self.inception(dummy_image).shape[-1]
        else:
            raise TypeError("Got unknown input to argument `feature`")

        if not isinstance(reset_real_features, bool):
            raise ValueError("Argument `reset_real_features` expected to be a bool")
        self.reset_real_features = reset_real_features

        if not isinstance(normalize, bool):
            raise ValueError("Argument `normalize` expected to be a bool")
        self.normalize = normalize

        mx_num_feats = (num_features, num_features)
        self.add_state(
            "real_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

        self.add_state(
            "fake_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

    def update(self, videos: Tensor, real: bool) -> None:
        """Update the state with extracted features."""
        # the input should be B, T, C, H, W
        # the input range should be [0, 255]
        # the input should be 3x224x224
        b, t, c, h, w = videos.shape
        assert b != 1, "Batch should be greater than 1"
        # assert t > 8, "Video length should be greater than 8"
        videos = videos.float()

        if h != 224 or w != 224:
            videos = rearrange(videos, "b t c h w -> (b t) c h w")
            videos = torch.nn.functional.interpolate(
                videos, size=(224, 224), mode="bilinear", align_corners=False
            )
            videos = rearrange(videos, "(b t) c h w -> b t c h w", b=b)

        videos = rearrange(videos, "b t c h w -> b c t h w")

        if t == 8:
            # in prinpcle, we should have t >= 9
            # this is to test some special cases that t = 8
            videos = torch.concat([videos, videos[:, :, -2:-1:, :, :]], dim=2).to(
                videos.device
            )
        features = self.inception(videos)  # .detach().cpu()
        self.orig_dtype = features.dtype
        features = features.double()

        if features.dim() == 1:
            features = features.unsqueeze(0)
        if real:
            self.real_features_sum += features.sum(dim=0)
            self.real_features_cov_sum += features.t().mm(features)
            self.real_features_num_samples += videos.shape[0]
        else:
            self.fake_features_sum += features.sum(dim=0)
            self.fake_features_cov_sum += features.t().mm(features)
            self.fake_features_num_samples += videos.shape[0]

    def _compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions."""
        if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
            raise RuntimeError(
                "More than one sample is required for both the real and fake distributed to compute FID"
            )
        mean_real = (self.real_features_sum / self.real_features_num_samples).unsqueeze(
            0
        )
        mean_fake = (self.fake_features_sum / self.fake_features_num_samples).unsqueeze(
            0
        )

        cov_real_num = (
            self.real_features_cov_sum
            - self.real_features_num_samples * mean_real.t().mm(mean_real)
        )
        cov_real = cov_real_num / (self.real_features_num_samples - 1)
        cov_fake_num = (
            self.fake_features_cov_sum
            - self.fake_features_num_samples * mean_fake.t().mm(mean_fake)
        )
        cov_fake = cov_fake_num / (self.fake_features_num_samples - 1)
        return _compute_fid(
            mean_real.squeeze(0), cov_real, mean_fake.squeeze(0), cov_fake
        ).to(self.orig_dtype)

    def compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions using DDP."""
        # if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
        #     raise RuntimeError(
        #         "More than one sample is required for both the real and fake distributions to compute FID"
        #     )

        # Initialize tensors to hold the reduced sums and counts
        real_features_sum = self.real_features_sum.clone()
        fake_features_sum = self.fake_features_sum.clone()
        real_features_cov_sum = self.real_features_cov_sum.clone()
        fake_features_cov_sum = self.fake_features_cov_sum.clone()
        # real_features_num_samples = torch.tensor(
        #     self.real_features_num_samples, dtype=torch.float32
        # ).to(self.real_features_sum.device)
        # fake_features_num_samples = torch.tensor(
        #     self.fake_features_num_samples, dtype=torch.float32
        # ).to(self.fake_features_sum.device)

        real_features_num_samples = (
            self.real_features_num_samples.clone()
            .detach()
            .to(self.real_features_sum.device)
        )

        fake_features_num_samples = (
            self.fake_features_num_samples.clone()
            .detach()
            .to(self.real_features_sum.device)
        )

        # Reduce sums and covariances across all processes
        # dist.reduce(real_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_num_samples, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_num_samples, dst=0, op=dist.ReduceOp.SUM)

        dist.all_reduce(real_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_num_samples, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_num_samples, op=dist.ReduceOp.SUM)

        # Calculate global means
        mean_real = real_features_sum / real_features_num_samples
        mean_fake = fake_features_sum / fake_features_num_samples

        # Calculate global covariances
        cov_real_num = (
            real_features_cov_sum
            - real_features_num_samples
            * mean_real.unsqueeze(1).mm(mean_real.unsqueeze(0))
        )
        cov_fake_num = (
            fake_features_cov_sum
            - fake_features_num_samples
            * mean_fake.unsqueeze(1).mm(mean_fake.unsqueeze(0))
        )

        cov_real = cov_real_num / (real_features_num_samples - 1)
        cov_fake = cov_fake_num / (fake_features_num_samples - 1)

        # Compute FID score
        fid_score = _compute_fid(mean_real, cov_real, mean_fake, cov_fake).to(
            self.orig_dtype
        )
        return fid_score

    def reset(self) -> None:
        """Reset metric states."""
        if not self.reset_real_features:
            real_features_sum = deepcopy(self.real_features_sum)
            real_features_cov_sum = deepcopy(self.real_features_cov_sum)
            real_features_num_samples = deepcopy(self.real_features_num_samples)
            super().reset()
            self.real_features_sum = real_features_sum
            self.real_features_cov_sum = real_features_cov_sum
            self.real_features_num_samples = real_features_num_samples
        else:
            super().reset()

    def set_dtype(self, dst_type: Union[str, torch.dtype]) -> "Metric":
        """Transfer all metric state to specific dtype. Special version of standard `type` method.

        Arguments:
            dst_type: the desired type as ``torch.dtype`` or string

        """
        out = super().set_dtype(dst_type)
        if isinstance(out.inception, NoTrainInceptionV3):
            out.inception._dtype = dst_type
        return out

    def plot(
        self,
        val: Optional[Union[Tensor, Sequence[Tensor]]] = None,
        ax: Optional[_AX_TYPE] = None,
    ) -> _PLOT_OUT_TYPE:
        """Plot a single or multiple values from the metric.

        Args:
            val: Either a single result from calling `metric.forward` or `metric.compute` or a list of these results.
                If no value is provided, will automatically call `metric.compute` and plot that result.
            ax: An matplotlib axis object. If provided will add plot to that axis

        Returns:
            Figure and Axes object

        Raises:
            ModuleNotFoundError:
                If `matplotlib` is not installed

        .. plot::
            :scale: 75

            >>> # Example plotting a single value
            >>> import torch
            >>> from torchmetrics.image.fid import FrechetInceptionDistance
            >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
            >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
            >>> metric = FrechetInceptionDistance(feature=64)
            >>> metric.update(imgs_dist1, real=True)
            >>> metric.update(imgs_dist2, real=False)
            >>> fig_, ax_ = metric.plot()

        .. plot::
            :scale: 75

            >>> # Example plotting multiple values
            >>> import torch
            >>> from torchmetrics.image.fid import FrechetInceptionDistance
            >>> imgs_dist1 = lambda: torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
            >>> imgs_dist2 = lambda: torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
            >>> metric = FrechetInceptionDistance(feature=64)
            >>> values = [ ]
            >>> for _ in range(3):
            ...     metric.update(imgs_dist1(), real=True)
            ...     metric.update(imgs_dist2(), real=False)
            ...     values.append(metric.compute())
            ...     metric.reset()
            >>> fig_, ax_ = metric.plot(values)

        """
        return self._plot(val, ax)


if __name__ == "__main__":
    import numpy as np
    import torch

    if False:
        seed_fake = 1
        seed_real = 2
        num_videos = 128
        video_len = 16
        _fvd = FrechetVideoDistance()
        videos_fake = (
            np.random.RandomState(seed_fake)
            .rand(num_videos, video_len, 224, 224, 3)
            .astype(np.float32)
        )
        videos_real = (
            np.random.RandomState(seed_real)
            .rand(num_videos, video_len, 224, 224, 3)
            .astype(np.float32)
        )
        _fvd.update(torch.tensor(videos_real).to("cuda"), True)
        _fvd.update(torch.tensor(videos_fake).to("cuda"), False)
        print(_fvd.compute())
    elif False:
        seed_fake = 1
        seed_real = 2
        num_videos = 128
        video_len = 16
        _fvd = FrechetVideoDistance()
        videos_fake = torch.rand(
            (num_videos, video_len, 224, 224, 3), dtype=torch.float
        ).to("cuda")
        videos_real = torch.rand(
            (num_videos, video_len, 224, 224, 3), dtype=torch.float
        ).to("cuda")
        _fvd.update(videos_real, True)
        _fvd.update(videos_fake, False)
        print(_fvd.compute())
    elif True:
        seed_fake = 1
        seed_real = 2
        num_videos = 8
        video_len = 50
        frame_size = 224
        _fvd = FrechetVideoDistance()
        print("fvd test")
        videos_fake = torch.zeros(
            (num_videos, video_len, 3, frame_size, frame_size), dtype=torch.float
        ).to("cuda")
        videos_real = torch.ones(
            (num_videos, video_len, 3, frame_size, frame_size), dtype=torch.float
        ).to("cuda")
        _fvd.update(videos_real, True)
        _fvd.update(videos_fake, False)
        print(_fvd.compute())


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/torchmetric_prdc.py <==
# https://github.com/CompVis/zigma/blob/main/utils/torchmetric_prdc.py

# Copyright The PyTorch Lightning team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
from typing import Any, Dict, List, Optional, Tuple, Union

import torch
from torch import Tensor
from torch.nn import Module

from torchmetrics.image.fid import NoTrainInceptionV3
from torchmetrics.metric import Metric
from torchmetrics.utilities import rank_zero_warn
from torchmetrics.utilities.data import dim_zero_cat
from torchmetrics.utilities.imports import _TORCH_FIDELITY_AVAILABLE
import sklearn.metrics 
import numpy as np
import sys

__doctest_requires__ = {("PrecisionRecallDensityCoverage", "PRDC"): ["torch_fidelity"]}


def compute_pairwise_distance(data_x, data_y=None):
    """
    Args:
        data_x: numpy.ndarray([N, feature_dim], dtype=np.float32)
        data_y: numpy.ndarray([N, feature_dim], dtype=np.float32)
    Returns:
        numpy.ndarray([N, N], dtype=np.float32) of pairwise distances.
    """
    if data_y is None:
        data_y = data_x
    dists = sklearn.metrics.pairwise_distances(
        data_x.detach().cpu().numpy(), data_y.detach().cpu().numpy(), metric='euclidean', n_jobs=8)
    return dists


def get_kth_value(unsorted, k, axis=-1):
    """
    Args:
        unsorted: numpy.ndarray of any dimensionality.
        k: int
    Returns:
        kth values along the designated axis.
    """
    indices = np.argpartition(unsorted, k, axis=axis)[..., :k]
    k_smallests = np.take_along_axis(unsorted, indices, axis=axis)
    kth_values = k_smallests.max(axis=axis)
    return kth_values


def compute_nearest_neighbour_distances(input_features, nearest_k):
    """
    Args:
        input_features: numpy.ndarray([N, feature_dim], dtype=np.float32)
        nearest_k: int
    Returns:
        Distances to kth nearest neighbours.
    """
    distances = compute_pairwise_distance(input_features)
    radii = get_kth_value(distances, k=nearest_k + 1, axis=-1)
    return radii


class PRDC(Metric):
    """
    Example:
        >>> import torch
        >>> _ = torch.manual_seed(123)
        >>> from torchmetric_prdc import PRDC
        >>> prdc = PRDC(nearest_k=5)
        >>> # generate two slightly overlapping image intensity distributions
        >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
        >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
        >>> prdc.update(imgs_dist1, real=True)
        >>> prdc.update(imgs_dist2, real=False)
        >>> result = prdc.compute()
        >>> print(result)
        {'precision': 0.07, 'recall': 0.05, 'density': 0.016, 'coverage': 0.07}

    """
    real_features: List[Tensor]
    fake_features: List[Tensor]
    higher_is_better: bool = True
    is_differentiable: bool = False

    def __init__(
        self,
        feature: Union[str, int, torch.nn.Module] = 2048,
        reset_real_features: bool = True,
        nearest_k: int = 5, 
        realism: bool = False,
        **kwargs: Dict[str, Any],
    ) -> None:
        super().__init__(**kwargs)

        if isinstance(feature, (str, int)):
            if not _TORCH_FIDELITY_AVAILABLE:
                raise ModuleNotFoundError(
                    "Precision Recall Density Coverage metric requires that `Torch-fidelity` is installed."
                    " Either install as `pip install torchmetrics[image]` or `pip install torch-fidelity`."
                )
            valid_int_input = ("logits_unbiased", 64, 192, 768, 2048)
            if feature not in valid_int_input:
                raise ValueError(
                    f"Integer input to argument `feature` must be one of {valid_int_input}," f" but got {feature}."
                )

            self.inception: Module = NoTrainInceptionV3(name="inception-v3-compat", features_list=[str(feature)])
        elif isinstance(feature, Module):
            self.inception = feature
        else:
            raise TypeError("Got unknown input to argument `feature`")

        if not isinstance(reset_real_features, bool):
            raise ValueError("Arugment `reset_real_features` expected to be a bool")
        self.reset_real_features = reset_real_features
        self.nearest_k = nearest_k
        self.realism = realism
        # states for extracted features
        self.add_state("real_features", [], dist_reduce_fx=None)
        self.add_state("fake_features", [], dist_reduce_fx=None)

    def update(self, imgs: Tensor, real: bool) -> None:  # type: ignore
        """Update the state with extracted features.

        Args:
            imgs: tensor with images feed to the feature extractor
            real: bool indicating if ``imgs`` belong to the real or the fake distribution
        """
        features = self.inception(imgs)
        if real:
            self.real_features.append(features)
        else:
            self.fake_features.append(features)

    def compute(self) -> Tuple[Tensor, Tensor]:
        """Calculate PRDC score based on accumulated extracted features from the two distributions. 
        Implementation inspired by `Fid Score`_
        """
        real_features = dim_zero_cat(self.real_features)
        fake_features = dim_zero_cat(self.fake_features)

        real_nearest_neighbour_distances = compute_nearest_neighbour_distances(
        real_features, self.nearest_k)
        fake_nearest_neighbour_distances = compute_nearest_neighbour_distances(
            fake_features, self.nearest_k)
        distance_real_fake = compute_pairwise_distance(
            real_features, fake_features)

        precision = (
                distance_real_fake <
                np.expand_dims(real_nearest_neighbour_distances, axis=1)
        ).any(axis=0).mean()

        recall = (
                distance_real_fake <
                np.expand_dims(fake_nearest_neighbour_distances, axis=0)
        ).any(axis=1).mean()

        density = (1. / float(self.nearest_k)) * (
                distance_real_fake <
                np.expand_dims(real_nearest_neighbour_distances, axis=1)
        ).sum(axis=0).mean()

        coverage = (
                distance_real_fake.min(axis=1) <
                real_nearest_neighbour_distances
        ).mean()

        d = dict(precision=precision, recall=recall,
                    density=density, coverage=coverage)
        if self.realism:
            """
            Large errors, even if they are rare, would undermine the usefulness of the metric.
            We tackle this problem by discarding half of the hyperspheres with the largest radii.
            In other words, the maximum in Equation 3 is not taken over all φr ∈ Φr but only over 
            those φr whose associated hypersphere is smaller than the median.
            """
            mask = real_nearest_neighbour_distances < np.median(real_nearest_neighbour_distances)

            d['realism'] = (
                    np.expand_dims(real_nearest_neighbour_distances[mask], axis=1)/distance_real_fake[mask]
            ).max(axis=0)
        return d

    def reset(self) -> None:
        if not self.reset_real_features:
            # remove temporarily to avoid resetting
            value = self._defaults.pop("real_features")
            super().reset()
            self._defaults["real_features"] = value
        else:
            super().reset()



==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/metrics/torchmetric_sfid.py <==
# https://github.com/CompVis/zigma/blob/main/utils/torchmetric_sfid.py
from copy import deepcopy
from typing import Any, List, Optional, Sequence, Tuple, Union

import torch
from torch import Tensor
from torch.nn import Module
from torch.nn.functional import adaptive_avg_pool2d
import torch.distributed as dist

from torchmetrics.metric import Metric
from torchmetrics.utilities.imports import (
    _MATPLOTLIB_AVAILABLE,
    _TORCH_FIDELITY_AVAILABLE,
)
from torchmetrics.utilities.plot import _AX_TYPE, _PLOT_OUT_TYPE

if not _MATPLOTLIB_AVAILABLE:
    __doctest_skip__ = ["FrechetInceptionDistance.plot"]

if _TORCH_FIDELITY_AVAILABLE:
    from torch_fidelity.feature_extractor_inceptionv3 import (
        FeatureExtractorInceptionV3 as _FeatureExtractorInceptionV3,
    )
    from torch_fidelity.helpers import vassert
    from torch_fidelity.interpolate_compat_tensorflow import (
        interpolate_bilinear_2d_like_tensorflow1x,
    )
else:

    class _FeatureExtractorInceptionV3(Module):  # type: ignore[no-redef]
        pass

    vassert = None
    interpolate_bilinear_2d_like_tensorflow1x = None

    __doctest_skip__ = ["FrechetInceptionDistance", "FrechetInceptionDistance.plot"]

from abc import ABC, abstractmethod
import torchvision.transforms as TF
import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

import sys


import torch.nn as nn


class NoTrainInceptionV3(_FeatureExtractorInceptionV3):
    """Module that never leaves evaluation mode."""

    def __init__(
        self,
        name: str,
        features_list: List[str],
        feature_extractor_weights_path: Optional[str] = None,
    ) -> None:
        if not _TORCH_FIDELITY_AVAILABLE:
            raise ModuleNotFoundError(
                "NoTrainInceptionV3 module requires that `Torch-fidelity` is installed."
                " Either install as `pip install torchmetrics[image]` or `pip install torch-fidelity`."
            )
        super().__init__(name, features_list, feature_extractor_weights_path)
        # put into evaluation mode
        self.eval()

    def train(self, mode: bool) -> "NoTrainInceptionV3":
        """Force network to always be in evaluation mode."""
        return super().train(False)

    def forward(self, x: Tensor) -> Tuple[Tensor, ...]:
        """Forward method of inception net.

        Copy of the forward method from this file:
        https://github.com/toshas/torch-fidelity/blob/master/torch_fidelity/feature_extractor_inceptionv3.py
        with a single line change regarding the casting of `x` in the beginning.

        Corresponding license file (Apache License, Version 2.0):
        https://github.com/toshas/torch-fidelity/blob/master/LICENSE.md

        """
        vassert(
            torch.is_tensor(x) and x.dtype == torch.uint8,
            "Expecting image as torch.Tensor with dtype=torch.uint8",
        )
        features = {}
        remaining_features = self.features_list.copy()

        x = x.to(self._dtype) if hasattr(self, "_dtype") else x.to(torch.float)
        x = interpolate_bilinear_2d_like_tensorflow1x(
            x,
            size=(self.INPUT_IMAGE_SIZE, self.INPUT_IMAGE_SIZE),
            align_corners=False,
        )
        x = (x - 128) / 128

        x = self.Conv2d_1a_3x3(x)
        x = self.Conv2d_2a_3x3(x)
        x = self.Conv2d_2b_3x3(x)
        x = self.MaxPool_1(x)

        if "64" in remaining_features:
            features["64"] = (
                adaptive_avg_pool2d(x, output_size=(1, 1)).squeeze(-1).squeeze(-1)
            )
            remaining_features.remove("64")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        x = self.Conv2d_3b_1x1(x)
        x = self.Conv2d_4a_3x3(x)
        x = self.MaxPool_2(x)

        if "192" in remaining_features:
            features["192"] = (
                adaptive_avg_pool2d(x, output_size=(1, 1)).squeeze(-1).squeeze(-1)
            )
            remaining_features.remove("192")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        x = self.Mixed_5b(x)
        x = self.Mixed_5c(x)
        x = self.Mixed_5d(x)
        x = self.Mixed_6a(x)
        x = self.Mixed_6b(x)
        x = self.Mixed_6c(x)
        x = self.Mixed_6d(x)
        x = self.Mixed_6e(x)

        if "768" in remaining_features:
            features["768"] = x[:, :7, :, :].reshape(x.shape[0], -1).to(torch.float32)
            remaining_features.remove("768")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        x = self.Mixed_7a(x)
        x = self.Mixed_7b(x)
        x = self.Mixed_7c(x)
        x = self.AvgPool(x)
        x = torch.flatten(x, 1)

        if "2048" in remaining_features:
            features["2048"] = x
            remaining_features.remove("2048")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

        if "logits_unbiased" in remaining_features:
            x = x.mm(self.fc.weight.T)
            # N x 1008 (num_classes)
            features["logits_unbiased"] = x
            remaining_features.remove("logits_unbiased")
            if len(remaining_features) == 0:
                return tuple(features[a] for a in self.features_list)

            x = x + self.fc.bias.unsqueeze(0)
        else:
            x = self.fc(x)

        features["logits"] = x
        return tuple(features[a] for a in self.features_list)


def _compute_fid(mu1: Tensor, sigma1: Tensor, mu2: Tensor, sigma2: Tensor) -> Tensor:
    r"""Compute adjusted version of `Fid Score`_.

    The Frechet Inception Distance between two multivariate Gaussians X_x ~ N(mu_1, sigm_1)
    and X_y ~ N(mu_2, sigm_2) is d^2 = ||mu_1 - mu_2||^2 + Tr(sigm_1 + sigm_2 - 2*sqrt(sigm_1*sigm_2)).

    Args:
        mu1: mean of activations calculated on predicted (x) samples
        sigma1: covariance matrix over activations calculated on predicted (x) samples
        mu2: mean of activations calculated on target (y) samples
        sigma2: covariance matrix over activations calculated on target (y) samples

    Returns:
        Scalar value of the distance between sets.

    """
    a = (mu1 - mu2).square().sum(dim=-1)
    b = sigma1.trace() + sigma2.trace()
    c = torch.linalg.eigvals(sigma1 @ sigma2).sqrt().real.sum(dim=-1)

    return a + b - 2 * c


class sFrechetInceptionDistance(Metric):
    r"""Calculate Fréchet inception distance (FID_) which is used to access the quality of generated images.

    .. math::
        FID = \|\mu - \mu_w\|^2 + tr(\Sigma + \Sigma_w - 2(\Sigma \Sigma_w)^{\frac{1}{2}})

    where :math:`\mathcal{N}(\mu, \Sigma)` is the multivariate normal distribution estimated from Inception v3
    (`fid ref1`_) features calculated on real life images and :math:`\mathcal{N}(\mu_w, \Sigma_w)` is the
    multivariate normal distribution estimated from Inception v3 features calculated on generated (fake) images.
    The metric was originally proposed in `fid ref1`_.

    Using the default feature extraction (Inception v3 using the original weights from `fid ref2`_), the input is
    expected to be mini-batches of 3-channel RGB images of shape ``(3xHxW)``. If argument ``normalize``
    is ``True`` images are expected to be dtype ``float`` and have values in the ``[0,1]`` range, else if
    ``normalize`` is set to ``False`` images are expected to have dtype ``uint8`` and take values in the ``[0, 255]``
    range. All images will be resized to 299 x 299 which is the size of the original training data. The boolian
    flag ``real`` determines if the images should update the statistics of the real distribution or the
    fake distribution.

    This metric is known to be unstable in its calculatations, and we recommend for the best results using this metric
    that you calculate using `torch.float64` (default is `torch.float32`) which can be set using the `.set_dtype`
    method of the metric.

    .. note:: using this metrics requires you to have torch 1.9 or higher installed

    .. note:: using this metric with the default feature extractor requires that ``torch-fidelity``
        is installed. Either install as ``pip install torchmetrics[image]`` or ``pip install torch-fidelity``

    As input to ``forward`` and ``update`` the metric accepts the following input

    - ``imgs`` (:class:`~torch.Tensor`): tensor with images feed to the feature extractor with
    - ``real`` (:class:`~bool`): bool indicating if ``imgs`` belong to the real or the fake distribution

    As output of `forward` and `compute` the metric returns the following output

    - ``fid`` (:class:`~torch.Tensor`): float scalar tensor with mean FID value over samples

    Args:
        feature:
            Either an integer or ``nn.Module``:

            - an integer will indicate the inceptionv3 feature layer to choose. Can be one of the following:
              64, 192, 768, 2048
            - an ``nn.Module`` for using a custom feature extractor. Expects that its forward method returns
              an ``(N,d)`` matrix where ``N`` is the batch size and ``d`` is the feature size.

        reset_real_features: Whether to also reset the real features. Since in many cases the real dataset does not
            change, the features can be cached them to avoid recomputing them which is costly. Set this to ``False`` if
            your dataset does not change.
        kwargs: Additional keyword arguments, see :ref:`Metric kwargs` for more info.

    .. note::
        If a custom feature extractor is provided through the `feature` argument it is expected to either have a
        attribute called ``num_features`` that indicates the number of features returned by the forward pass or
        alternatively we will pass through tensor of shape ``(1, 3, 299, 299)`` and dtype ``torch.uint8``` to the
        forward pass and expect a tensor of shape ``(1, num_features)`` as output.

    Raises:
        ValueError:
            If torch version is lower than 1.9
        ModuleNotFoundError:
            If ``feature`` is set to an ``int`` (default settings) and ``torch-fidelity`` is not installed
        ValueError:
            If ``feature`` is set to an ``int`` not in [64, 192, 768, 2048]
        TypeError:
            If ``feature`` is not an ``str``, ``int`` or ``torch.nn.Module``
        ValueError:
            If ``reset_real_features`` is not an ``bool``

    Example:
        >>> import torch
        >>> _ = torch.manual_seed(123)
        >>> from torchmetrics.image.fid import FrechetInceptionDistance
        >>> fid = FrechetInceptionDistance(feature=64)
        >>> # generate two slightly overlapping image intensity distributions
        >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
        >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
        >>> fid.update(imgs_dist1, real=True)
        >>> fid.update(imgs_dist2, real=False)
        >>> fid.compute()
        tensor(12.7202)

    """

    higher_is_better: bool = False
    is_differentiable: bool = False
    full_state_update: bool = False
    plot_lower_bound: float = 0.0

    real_features_sum: Tensor
    real_features_cov_sum: Tensor
    real_features_num_samples: Tensor

    fake_features_sum: Tensor
    fake_features_cov_sum: Tensor
    fake_features_num_samples: Tensor

    inception: Module
    feature_network: str = "inception"

    def __init__(
        self,
        feature: Union[int, Module] = 2023,
        reset_real_features: bool = True,
        normalize: bool = False,
        **kwargs: Any,
    ) -> None:
        super().__init__(**kwargs)
        if isinstance(feature, int):
            num_features = feature
            if not _TORCH_FIDELITY_AVAILABLE:
                raise ModuleNotFoundError(
                    "FrechetInceptionDistance metric requires that `Torch-fidelity` is installed."
                    " Either install as `pip install torchmetrics[image]` or `pip install torch-fidelity`."
                )

            self.inception = NoTrainInceptionV3(
                name="inception-v3-compat", features_list=["768"]
            )

        elif isinstance(feature, Module):
            self.inception = feature
            if hasattr(self.inception, "num_features"):
                num_features = self.inception.num_features
            else:
                dummy_image = torch.randint(0, 255, (1, 3, 299, 299), dtype=torch.uint8)
                num_features = self.inception(dummy_image).shape[-1]
        else:
            raise TypeError("Got unknown input to argument `feature`")

        if not isinstance(reset_real_features, bool):
            raise ValueError("Argument `reset_real_features` expected to be a bool")
        self.reset_real_features = reset_real_features

        if not isinstance(normalize, bool):
            raise ValueError("Argument `normalize` expected to be a bool")
        self.normalize = normalize

        mx_num_feats = (num_features, num_features)
        self.add_state(
            "real_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "real_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

        self.add_state(
            "fake_features_sum",
            torch.zeros(num_features).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_cov_sum",
            torch.zeros(mx_num_feats).double(),
            dist_reduce_fx="sum",
        )
        self.add_state(
            "fake_features_num_samples", torch.tensor(0).long(), dist_reduce_fx="sum"
        )

    def update(self, imgs: Tensor, real: bool) -> None:
        """Update the state with extracted features."""
        imgs = (imgs * 255).byte() if self.normalize else imgs
        features = self.inception(imgs)[0]
        self.orig_dtype = features.dtype
        features = features.double()
        if features.dim() == 1:
            features = features.unsqueeze(0)
        if real:
            self.real_features_sum += features.sum(dim=0)
            self.real_features_cov_sum += features.t().mm(features)
            self.real_features_num_samples += imgs.shape[0]
        else:
            self.fake_features_sum += features.sum(dim=0)
            self.fake_features_cov_sum += features.t().mm(features)
            self.fake_features_num_samples += imgs.shape[0]

    def _compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions."""
        if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
            raise RuntimeError(
                "More than one sample is required for both the real and fake distributed to compute FID"
            )
        mean_real = (self.real_features_sum / self.real_features_num_samples).unsqueeze(
            0
        )
        mean_fake = (self.fake_features_sum / self.fake_features_num_samples).unsqueeze(
            0
        )

        cov_real_num = (
            self.real_features_cov_sum
            - self.real_features_num_samples * mean_real.t().mm(mean_real)
        )
        cov_real = cov_real_num / (self.real_features_num_samples - 1)
        cov_fake_num = (
            self.fake_features_cov_sum
            - self.fake_features_num_samples * mean_fake.t().mm(mean_fake)
        )
        cov_fake = cov_fake_num / (self.fake_features_num_samples - 1)
        return _compute_fid(
            mean_real.squeeze(0), cov_real, mean_fake.squeeze(0), cov_fake
        ).to(self.orig_dtype)

    def compute(self) -> Tensor:
        """Calculate FID score based on accumulated extracted features from the two distributions using DDP."""
        # if self.real_features_num_samples < 2 or self.fake_features_num_samples < 2:
        #     raise RuntimeError(
        #         "More than one sample is required for both the real and fake distributions to compute FID"
        #     )

        # Initialize tensors to hold the reduced sums and counts
        real_features_sum = self.real_features_sum.clone()
        fake_features_sum = self.fake_features_sum.clone()
        real_features_cov_sum = self.real_features_cov_sum.clone()
        fake_features_cov_sum = self.fake_features_cov_sum.clone()
        # real_features_num_samples = torch.tensor(
        #     self.real_features_num_samples, dtype=torch.float32
        # ).to(self.real_features_sum.device)
        # fake_features_num_samples = torch.tensor(
        #     self.fake_features_num_samples, dtype=torch.float32
        # ).to(self.fake_features_sum.device)

        real_features_num_samples = (
            self.real_features_num_samples.clone()
            .detach()
            .to(self.real_features_sum.device)
        )

        fake_features_num_samples = (
            self.fake_features_num_samples.clone()
            .detach()
            .to(self.real_features_sum.device)
        )

        # Reduce sums and covariances across all processes
        # dist.reduce(real_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_cov_sum, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(real_features_num_samples, dst=0, op=dist.ReduceOp.SUM)
        # dist.reduce(fake_features_num_samples, dst=0, op=dist.ReduceOp.SUM)

        dist.all_reduce(real_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_cov_sum, op=dist.ReduceOp.SUM)
        dist.all_reduce(real_features_num_samples, op=dist.ReduceOp.SUM)
        dist.all_reduce(fake_features_num_samples, op=dist.ReduceOp.SUM)

        # Calculate global means
        mean_real = real_features_sum / real_features_num_samples
        mean_fake = fake_features_sum / fake_features_num_samples

        # Calculate global covariances
        cov_real_num = (
            real_features_cov_sum
            - real_features_num_samples
            * mean_real.unsqueeze(1).mm(mean_real.unsqueeze(0))
        )
        cov_fake_num = (
            fake_features_cov_sum
            - fake_features_num_samples
            * mean_fake.unsqueeze(1).mm(mean_fake.unsqueeze(0))
        )

        cov_real = cov_real_num / (real_features_num_samples - 1)
        cov_fake = cov_fake_num / (fake_features_num_samples - 1)

        # Compute FID score
        fid_score = _compute_fid(mean_real, cov_real, mean_fake, cov_fake).to(
            self.orig_dtype
        )
        return fid_score

    def reset(self) -> None:
        """Reset metric states."""
        if not self.reset_real_features:
            real_features_sum = deepcopy(self.real_features_sum)
            real_features_cov_sum = deepcopy(self.real_features_cov_sum)
            real_features_num_samples = deepcopy(self.real_features_num_samples)
            super().reset()
            self.real_features_sum = real_features_sum
            self.real_features_cov_sum = real_features_cov_sum
            self.real_features_num_samples = real_features_num_samples
        else:
            super().reset()

    def set_dtype(self, dst_type: Union[str, torch.dtype]) -> "Metric":
        """Transfer all metric state to specific dtype. Special version of standard `type` method.

        Arguments:
            dst_type: the desired type as ``torch.dtype`` or string

        """
        out = super().set_dtype(dst_type)
        if isinstance(out.inception, NoTrainInceptionV3):
            out.inception._dtype = dst_type
        return out

    def plot(
        self,
        val: Optional[Union[Tensor, Sequence[Tensor]]] = None,
        ax: Optional[_AX_TYPE] = None,
    ) -> _PLOT_OUT_TYPE:
        """Plot a single or multiple values from the metric.

        Args:
            val: Either a single result from calling `metric.forward` or `metric.compute` or a list of these results.
                If no value is provided, will automatically call `metric.compute` and plot that result.
            ax: An matplotlib axis object. If provided will add plot to that axis

        Returns:
            Figure and Axes object

        Raises:
            ModuleNotFoundError:
                If `matplotlib` is not installed

        .. plot::
            :scale: 75

            >>> # Example plotting a single value
            >>> import torch
            >>> from torchmetrics.image.fid import FrechetInceptionDistance
            >>> imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
            >>> imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
            >>> metric = FrechetInceptionDistance(feature=64)
            >>> metric.update(imgs_dist1, real=True)
            >>> metric.update(imgs_dist2, real=False)
            >>> fig_, ax_ = metric.plot()

        .. plot::
            :scale: 75

            >>> # Example plotting multiple values
            >>> import torch
            >>> from torchmetrics.image.fid import FrechetInceptionDistance
            >>> imgs_dist1 = lambda: torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8)
            >>> imgs_dist2 = lambda: torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8)
            >>> metric = FrechetInceptionDistance(feature=64)
            >>> values = [ ]
            >>> for _ in range(3):
            ...     metric.update(imgs_dist1(), real=True)
            ...     metric.update(imgs_dist2(), real=False)
            ...     values.append(metric.compute())
            ...     metric.reset()
            >>> fig_, ax_ = metric.plot(values)

        """
        return self._plot(val, ax)


if __name__ == "__main__":
    import torch

    _ = torch.manual_seed(123)
    prdc = sFrechetInceptionDistance().to("cuda")

    imgs_dist1 = torch.randint(0, 200, (100, 3, 299, 299), dtype=torch.uint8).to("cuda")
    imgs_dist2 = torch.randint(100, 255, (100, 3, 299, 299), dtype=torch.uint8).to(
        "cuda"
    )
    prdc.update(imgs_dist1, real=True)
    prdc.update(imgs_dist2, real=False)
    result = prdc.compute()
    print(result)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/optimizer.py <==
# https://github.com/lucidrains/magvit2-pytorch/blob/main/magvit2_pytorch/optimizer.py
from torch.optim import AdamW, Adam
import os


def separate_weight_decayable_params(params):
    wd_params, no_wd_params = [], []

    for param in params:
        param_list = no_wd_params if param.ndim < 2 else wd_params
        param_list.append(param)

    return wd_params, no_wd_params


def get_optimizer(
    params,
    lr=1e-4,
    wd=1e-2,
    betas=(0.9, 0.99),
    eps=1e-8,
    filter_by_requires_grad=False,
    # group_wd_params=True,
    **kwargs,
):
    if filter_by_requires_grad:
        params = [t for t in params if t.requires_grad]

    opt_kwargs = dict(lr=lr, betas=betas, eps=eps)
    opt_kwargs = {"weight_decay": wd, **opt_kwargs}
    return AdamW(params, **opt_kwargs)


def apply_lr_scale(
    optim_config,
    train_batch_size=1,
    grad_accum_every=1,
):
    if "base_lr" not in optim_config and "lr" not in optim_config:
        raise ValueError("Learning rate not provided in optimizer config")

    lr_scale = optim_config.pop("lr_scale", "linear")

    if (
        "base_lr" in optim_config
        and "WORLD_SIZE" in os.environ
        and lr_scale == "linear"
    ):
        if int(os.environ["RANK"]) == 0:
            print(optim_config)
        base_lr = optim_config.pop("base_lr")
        world_size = int(os.environ["WORLD_SIZE"])
        lr = base_lr * train_batch_size * grad_accum_every * world_size
        optim_config.lr = lr
        if int(os.environ["RANK"]) == 0:
            print(f"! Applying Linear Learning Rate Scaling !")
            print(
                f" LR  {lr:.6f} = Base_LR * train_BS * GA * World SIZE: {base_lr:.6f} * {train_batch_size} * {grad_accum_every} * {world_size}"
            )
    elif lr_scale == "fixed":
        base_lr = optim_config.pop("base_lr")
        optim_config.lr = base_lr
        if int(os.environ["RANK"]) == 0:
            print(f"! Applying Constact Rate Scaling !")
            print(f" LR  {base_lr:.6f} = Base_LR : {base_lr:.6f} ")
    else:
        assert "lr" in optim_config, "Learning rate not provided in optimizer config"
    return optim_config


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/scheduler.py <==
from functools import partial
from typing import List
from torch.optim.lr_scheduler import LambdaLR, LRScheduler
from torch.optim.lr_scheduler import _LRScheduler
import math

ConstantLRScheduler = partial(LambdaLR, lr_lambda=lambda step: 1.0)


class AnnealingLR(_LRScheduler):
    """Anneals the learning rate from start to zero along a cosine curve."""

    DECAY_STYLES = ["linear", "cosine", "exponential", "constant", "None"]

    def __init__(
        self,
        optimizer,
        start_lr,
        warmup_iter,
        num_iters,
        decay_style=None,
        last_iter=-1,
        decay_ratio=0.5,
        restart_iter=0,
    ):
        self.restart_iter = restart_iter
        assert warmup_iter <= num_iters
        self.optimizer = optimizer
        self.start_lr = start_lr
        self.warmup_iter = warmup_iter
        self.num_iters = last_iter + 1
        self.end_iter = num_iters
        self.decay_style = decay_style.lower() if isinstance(decay_style, str) else None

        if decay_ratio == 0:
            self.decay_ratio = 1e12
            self.real_decay_ratio = 0
        else:
            self.decay_ratio = 1 / decay_ratio
            self.real_decay_ratio = decay_ratio
        self.step(self.num_iters)

    def get_last_lr(self):
        return [self.get_lr()]

    def get_lr(self):
        # https://openreview.net/pdf?id=BJYwwY9ll pg. 4
        real_num_iters = self.num_iters - self.restart_iter
        real_end_iter = self.end_iter - self.restart_iter
        if self.warmup_iter > 0 and real_num_iters <= self.warmup_iter:
            return float(self.start_lr) * real_num_iters / self.warmup_iter
        else:
            if self.decay_style == self.DECAY_STYLES[0]:
                lr = self.start_lr * (
                    (real_end_iter - (real_num_iters - self.warmup_iter))
                    / real_end_iter
                )

                return lr
            elif self.decay_style == self.DECAY_STYLES[1]:
                decay_step_ratio = min(
                    1.0, (real_num_iters - self.warmup_iter) / real_end_iter
                )

                if (
                    self.real_decay_ratio == 0
                    and math.cos(math.pi * decay_step_ratio) == -1
                ):
                    return 0

                lr = (
                    self.start_lr
                    / self.decay_ratio
                    * (
                        (math.cos(math.pi * decay_step_ratio) + 1)
                        * (self.decay_ratio - 1)
                        / 2
                        + 1
                    )
                )
                return lr
            elif self.decay_style == self.DECAY_STYLES[2]:
                # TODO: implement exponential decay
                return self.start_lr
            else:
                return self.start_lr

    def step(self, step_num=None):
        if step_num is None:
            step_num = self.num_iters + 1
        self.num_iters = step_num
        new_lr = self.get_lr()
        for group in self.optimizer.param_groups:
            group["lr"] = new_lr

    def state_dict(self):
        sd = {
            # 'start_lr': self.start_lr,
            "warmup_iter": self.warmup_iter,
            "num_iters": self.num_iters,
            "decay_style": self.decay_style,
            "end_iter": self.end_iter,
            "decay_ratio": self.decay_ratio,
        }
        return sd

    def load_state_dict(self, sd):
        # self.start_lr = sd['start_lr']
        self.warmup_iter = sd["warmup_iter"]
        self.num_iters = sd["num_iters"]
        self.end_iter = sd["end_iter"]
        self.decay_style = sd["decay_style"]
        if "decay_ratio" in sd:
            self.decay_ratio = sd["decay_ratio"]
        self.step(self.num_iters)


class WarmupMileStoneLR(_LRScheduler):
    def __init__(self, optimizer, start_lr, milestones, warmup_iter=0, gamma=0.1):
        self.optimizer = optimizer
        self.start_lr = start_lr
        self.warmup_iter = warmup_iter
        self.milestones = milestones
        self.gamma = gamma
        self.num_iters = 0
        self.step(0)

    def step(self, step_num=None):
        if step_num is None:
            step_num = self.num_iters + 1
        self.num_iters = step_num
        new_lr = self.get_lr()
        for group in self.optimizer.param_groups:
            group["lr"] = new_lr

    def get_lr(self):
        real_num_iters = self.num_iters

        if self.warmup_iter > 0 and real_num_iters <= self.warmup_iter:
            return float(self.start_lr) * real_num_iters / self.warmup_iter
        else:
            return self.start_lr * self.gamma ** sum(
                [real_num_iters > m for m in self.milestones]
            )

    def get_last_lr(self):
        return [self.get_lr()]

    def state_dict(self):
        sd = {
            "start_lr": self.start_lr,
            "warmup_iter": self.warmup_iter,
            "milestones": self.milestones,
            "gamma": self.gamma,
            "num_iters": self.num_iters,
        }
        return sd

    def load_state_dict(self, sd):
        self.warmup_iter = sd["warmup_iter"]
        self.milestones = sd["milestones"]
        self.gamma = sd["gamma"]
        self.start_lr = sd["start_lr"]
        self.num_iters = sd["num_iters"]
        self.step(self.num_iters)


==> figures_results/GITHUB-REPO/flex_gen/flex_gen/utils/utils.py <==
import matplotlib.pyplot as plt
import numpy as np
import torch
import importlib

import torch.utils


def get_obj_from_str(string, reload=False):
    module, cls = string.rsplit(".", 1)
    if reload:
        module_imp = importlib.import_module(module)
        importlib.reload(module_imp)
    return getattr(importlib.import_module(module, package=None), cls)


def convert_tensor_to_heatmap(img_tensor):
    # Normalize the image tensor to [0, 1]
    normalized_img = (img_tensor - img_tensor.min()) / (
        img_tensor.max() - img_tensor.min()
    )

    if normalized_img.ndim == 4:
        # If the input is a batch of images, take the first one
        normalized_img = np.stack(
            plt.cm.hot(img.numpy())[..., :3] for img in normalized_img
        )
    else:
        normalized_img = plt.cm.hot(normalized_img.numpy())[..., :3]
    return normalized_img


def rescale_image_tensor(img_tensor, mean, std):

    if isinstance(mean, (int, float)):
        mean = [mean] * 3
    if isinstance(std, (int, float)):
        std = [std] * 3
    mean = torch.tensor(mean).view(3, 1, 1).type_as(img_tensor).unsqueeze(0)
    std = torch.tensor(std).view(3, 1, 1).type_as(img_tensor).unsqueeze(0)

    if img_tensor.ndim == 5:
        mean = mean.unsqueeze(0)
        std = std.unsqueeze(0)

    return img_tensor * std + mean


==> figures_results/GITHUB-REPO/flex_gen/gen_env/activate.sh <==
#!/bin/bash

# See https://stackoverflow.com/a/28336473
SOURCE_PATH="${BASH_SOURCE[0]:-${(%):-%x}}"

RELATIVE_PATH="$(dirname "$SOURCE_PATH")"
ABSOLUTE_PATH="$(realpath "${RELATIVE_PATH}")"

[[ "$0" != "${SOURCE_PATH}" ]] && echo "The activation script must be sourced, otherwise the virtual environment will not work." || ( echo "Vars script must be sourced." && exit 1) ;

source "${ABSOLUTE_PATH}"/config.sh
source "${ABSOLUTE_PATH}"/modules.sh


#=======
ENV_PROJ_DIR="$(dirname "$(realpath $ENV_DIR)")"
export TMPDIR="${ENV_PROJ_DIR}/.tmp"
export TMP=${TMPDIR}
export TEMP=${TMPDIR}
export PIP_CACHE_DIR="${ENV_PROJ_DIR}/.cache/pip"

PROJECT_DIR="$(dirname "$(realpath $ABSOLUTE_PATH)")"
export CACHE_DIR="${PROJECT_DIR}/.cache"
export TRITON_CACHE_DIR="${PROJECT_DIR}/.cache/triton"
export HF_HOME="${PROJECT_DIR}/.cache/huggingface"
export TORCH_HOME="${PROJECT_DIR}/.cache/torch/hub"
export TORCH_EXTENSIONS_DIR="${PROJECT_DIR}/.cache/torch/torch_extensions"
export MPLCONFIGDIR="${PROJECT_DIR}/.cache/matplotlib"
export WANDB_CACHE_DIR="${PROJECT_DIR}/.cache/wandb"
# ======
export PYTHONPATH="$(echo "${ENV_DIR}"/lib/python*/site-packages):${PYTHONPATH}"
export PYTHONPATH="${PROJECT_DIR}:${PYTHONPATH}"

export http_proxy=http://134.94.199.178:7008; 
export https_proxy=$http_proxy 
export HTTP_PROXY=$http_proxy 
export HTTPS_PROXY=$http_proxy
export PROXY_CONNECTED=$(nc -zv 134.94.199.178 7008 >/dev/null 2>&1 && echo "PROXY Accessible" || echo "PROXY not accessible")

export PYTHON_VERSION=$(python --version 2>&1 | awk '{print $2}' | cut -d. -f1,2 | sed 's/^/python/')

# SLURM_JOB_PARTITION=dc-wai
if [[ "$ENV_DIR" == *"jurecadc_wai"* ]]; then
    export cuda_arch="sm_90"
    export compute_capability="9.0"
fi


# PYTHON_BIN_CHECK=$(which python)
# CURRENT_PYTHON_BIN_PATH="$ENV_DIR/bin/python3"
# rm $CURRENT_PYTHON_BIN_PATH
# ln -s $PYTHON_BIN_CHECK $CURRENT_PYTHON_BIN_PATH
source "${ENV_DIR}/bin/activate"




==> figures_results/GITHUB-REPO/flex_gen/gen_env/config.sh <==
SOURCE_PATH="${BASH_SOURCE[0]:-${(%):-%x}}"

## Check if this script is sourced
[[ "$0" != "${SOURCE_PATH}" ]] && echo "Setting vars" || ( echo "Vars script must be sourced." && exit 1) ;
## Determine location of this file
RELATIVE_PATH="$(dirname "$SOURCE_PATH")"
ABSOLUTE_PATH="$(realpath "${RELATIVE_PATH}")"
####################################

### User Configuration
YOUR_ENV_NAME="venv"


suffix=""

# Check if SLURM_JOB_PARTITION is set
if [ -n "$SLURM_JOB_PARTITION" ]; then
    # Check if SLURM_JOB_PARTITION is 'dc-wai'
    if [ "$SLURM_JOB_PARTITION" = "dc-wai" ]; then
        suffix="_wai"
    fi
    if [ "$SLURM_JOB_PARTITION" = "dc-gh" ]; then
        suffix="_gh"
    fi


    if [ "$SLURM_JOB_PARTITION" = "dc-hawi" ]; then
        # From 16.Oct.2024, the dc-wai partiion will be renamed to dc-hwai, to adapt the users who 
        # already has *_wai venv folder, we need to point the suffix to `wai`
        # Check if the original '_wai' environment exists
        if [ -d "${ABSOLUTE_PATH}/${YOUR_ENV_NAME}_${SYSTEMNAME}_wai" ]; then
            suffix="_wai"
        else
            suffix="_hwai"
        fi
    fi
fi

YOUR_ENV_NAME="${YOUR_ENV_NAME}_$SYSTEMNAME$suffix"

export ENV_NAME="$(basename "$ABSOLUTE_PATH")"             # Default Name of the venv is the directory that contains this file
export ENV_DIR="${ABSOLUTE_PATH}/${YOUR_ENV_NAME}"         # Default location of this VENV is "./venv"
# echo " - Your Virtual Enviroment will be placed at ${ABSOLUTE_PATH}/${YOUR_ENV_NAME}_$SYSTEMNAME"

==> figures_results/GITHUB-REPO/flex_gen/gen_env/create_kernal.sh <==
#!/bin/bash

SOURCE_PATH="${BASH_SOURCE[0]:-${(%):-%x}}"

RELATIVE_PATH="$(dirname "$SOURCE_PATH")"
ABSOLUTE_PATH="$(realpath "${RELATIVE_PATH}")"
source "${ABSOLUTE_PATH}"/config.sh

KERNELFILE="${ENV_DIR}"/kernel.sh

echo the name is "$ENV_NAME"

echo "Setting up the kernel script in the following dir: " "${KERNELFILE}"

echo '#!/bin/bash

source "'"${ABSOLUTE_PATH}"'"/activate.sh

hostname=$(hostname)

if [[ $hostname == *"login"* ]]; then
   exec python -m ipykernel "$@"
else
   srun python -m ipykernel "$@"
fi
' > "${KERNELFILE}"

chmod a+x "${KERNELFILE}"

mkdir -p ~/.local/share/jupyter/kernels/"${ENV_NAME}"
echo '{
 "argv": [
  "'"${KERNELFILE}"'",
  "-f",
  "{connection_file}"
 ],
 "display_name": "'"${ENV_NAME}"'",
 "language": "python"
}' > ~/.local/share/jupyter/kernels/"${ENV_NAME}"/kernel.json


==> figures_results/GITHUB-REPO/flex_gen/gen_env/create_python_for_vscode.sh <==
#!/bin/bash

SOURCE_PATH="${BASH_SOURCE[0]:-${(%):-%x}}"

RELATIVE_PATH="$(dirname "$SOURCE_PATH")"
ABSOLUTE_PATH="$(realpath "${RELATIVE_PATH}")"
source "${ABSOLUTE_PATH}"/config.sh
source "${ABSOLUTE_PATH}"/activate.sh
PYTHONWRAPPER="${ABSOLUTE_PATH}"/python

echo '#!/bin/bash
module purge 2> /dev/null
deactivate 2> /dev/null
source '"'${ABSOLUTE_PATH}'"'/activate.sh
python "$@"
' > "${PYTHONWRAPPER}"

chmod a+x "${PYTHONWRAPPER}"


==> figures_results/GITHUB-REPO/flex_gen/gen_env/install_requirements.sh <==
pip install numpy==1.26.4
pip install torch==2.4.0
pip install torchvision==0.19.0
pip install xformers==0.0.27.post2
pip install datasets
pip install accelerate
pip install timm
pip install transformers
pip install torchmetrics
pip install torch_fidelity
pip install diffusers
pip install torchdiffeq
pip install einops
pip install deepspeed
pip install wandb
pip install flash-attn
pip install omegaconf
pip install matplotlib
pip install beartype
pip install kornia # for magvit2
pip install PyAV
pip install moviepy 
pip install imageio


==> figures_results/GITHUB-REPO/flex_gen/gen_env/modules.sh <==
module purge
module load Stages/2024 
module load GCC OpenMPI
# Some base modules commonly used in AI
module load CUDA
module load Python
module load CMake
module load git
module load libaio

==> figures_results/GITHUB-REPO/flex_gen/gen_env/no_bind_install_requirements.sh <==
pip install numpy==1.26.4
pip install torch
pip install datasets
pip install accelerate
pip install timm
pip install transformers
pip install torchmetrics
pip install torch_fidelity
pip install diffusers
pip install torchdiffeq
pip install xformers
pip install einops
pip install deepspeed
pip install wandb
pip install flash-attn
pip install omegaconf
pip install matplotlib
pip install beartype
pip install kornia # for magvit2
pip install PyAV
pip install moviepy 
pip install imageio
pip install triton==2.2.0
# FOR ZIGMA & Flash-linear-attention
pip install mamba-ssm
pip install causal_conv1d

## For Flash-linear-attention
git clone https://github.com/sustcsonglin/flash-linear-attention ./resources/flash-linear-attention
pip install -e ./resources/flash-linear-attention

# git clone https://github.com/Doraemonzzz/hgru2-pytorch.git ./resources/hgru2-pytorch
pip install -e ./resources/hgru2-pytorch/

==> figures_results/GITHUB-REPO/flex_gen/gen_env/setup.sh <==
#!/bin/bash

SOURCE_PATH="${BASH_SOURCE[0]:-${(%):-%x}}"

RELATIVE_PATH="$(dirname "$SOURCE_PATH")"
ABSOLUTE_PATH="$(realpath "${RELATIVE_PATH}")"

source "${ABSOLUTE_PATH}"/config.sh
source "${ABSOLUTE_PATH}"/modules.sh

# python3 -m venv --prompt "$ENV_NAME" --system-site-packages "${ENV_DIR}"

if [ -d "$ENV_DIR" ]; then
    # Warn the user if the directory does exist    
    echo "Warning: The directory $ENV_DIR alreadys exist. The virtual environment will not be created."
    echo "Please remove the directory $ENV_DIR if you want to create a new virtual environment."
else
    # Create the virtual environment if the directory does not exist
    python3 -m venv --prompt "$ENV_NAME" --system-site-packages "$ENV_DIR"
    echo "Virtual environment created successfully."
fi

source "${ABSOLUTE_PATH}"/activate.sh

mkdir -p $CACHE_DIR
mkdir -p $TMPDIR
mkdir -p $PIP_CACHE_DIR

# sh "${ABSOLUTE_PATH}"/install_requirements.sh

rm -rf "${ABSOLUTE_PATH}/.gitignore"
echo -e ".cache/\n.tmp/\nvenv*/" >> "${ABSOLUTE_PATH}/.gitignore"



==> figures_results/GITHUB-REPO/flex_gen/scripts/train_autoencoder.py <==
from flex_gen.trainer.VideoTokenizerTrainer import VideoTokenizerTrainer
from flex_gen.utils.logger import Logger
from flex_gen.utils.config import setup_configs
from flex_gen.utils.optimizer import get_optimizer, apply_lr_scale
from flex_gen.utils.builder import build_lr_scheduler
from flex_gen.utils.metrics import Metrics
from flex_gen.algorithms.ema.ema import update_ema
import flex_gen.utils.distributed as distributed
from flex_gen.datasets import build_dataset, build_dataloader, build_transforms
from timm import create_model
import copy
from omegaconf import DictConfig
from accelerate.utils import set_seed
import argparse
import os
from functools import partial
import torch


def main(configs, checkpoint_path=None, auto_resume=False):
    copy_of_configs = copy.deepcopy(configs)
    set_seed(configs.pop("seed", 42))

    logger_configs = configs.pop("logger", {})
    logger = Logger(
        logger_configs,
        global_rank=os.environ.get("RANK", 0),  # since dist is not yet inited
        full_configs=copy_of_configs,
    )

    # training configs
    train_configs = configs.pop("train", DictConfig({}))
    num_train_steps = train_configs.pop("num_train_steps", 100)
    grad_accum_every = train_configs.pop("grad_accum_every", 1)
    apply_gradient_penalty_every = train_configs.pop("apply_gradient_penalty_every", 1)
    max_grad_norm = train_configs.pop("max_grad_norm", 1.0)
    discr_start_after_step = train_configs.pop("discr_start_after_step", 0)
    train_batch_size = train_configs.pop("train_batch_size", 1)

    # validation configs
    evaluation_configs = configs.pop("evaluation", DictConfig({}))
    eval_every_step = evaluation_configs.get("eval_every_step", -1)
    eval_every_step = evaluation_configs.get("eval_every_step", -1)
    eval_for_steps = evaluation_configs.get("eval_for_steps", 1)
    eval_metrics = Metrics(
        metrics_list=evaluation_configs.get("metrics", ["mse"]),
        dataset_name=evaluation_configs.get("dataset_name", None),
        device=f"cuda:{os.environ.get('LOCAL_RANK', 0)}",
    )

    # model and ema model
    model_configs = configs.pop("model", {})
    model_name = model_configs.pop("name")
    assert model_name is not None, "Model name is not provided"

    model = create_model(
        model_name,
        **model_configs,
    )
    print(f" *** Model: {model} ***")
    print(
        f" *** Parameters {(model_name)}: {sum(p.numel() for p in model.parameters())/1e6:.2f}M ***"
    )

    ema_configs = configs.pop("ema", {})
    ema_update_fn = partial(update_ema, **ema_configs)

    # discriminator
    disc_configs = configs.pop("discriminator", {})
    disc_name = disc_configs.pop("name")
    assert disc_name is not None, "Discriminator name is not provided"
    disc_model = create_model(disc_name, **disc_configs)
    # generally we don't need EMA for discriminator
    # ema_disc = EMA(disc_model, **ema_configs)

    print(f" *** Model: {disc_model} ***")

    # optimizer
    optim_configs = configs.pop("optim", {})
    disc_optim_configs = configs.pop("disc_optim", {})
    optim_configs = apply_lr_scale(optim_configs, train_batch_size, grad_accum_every)
    disc_optim_configs = apply_lr_scale(
        disc_optim_configs, train_batch_size, grad_accum_every
    )
    optimizer = get_optimizer(model.parameters(), **optim_configs)
    disc_optimizer = get_optimizer(disc_model.parameters(), **disc_optim_configs)

    # lr scheduler
    lr_scheduler_configs = configs.pop("lr_scheduler", None)
    disc_lr_scheduler_configs = configs.pop("disc_lr_scheduler", None)
    lr_scheduler = build_lr_scheduler(optimizer, lr_scheduler_configs)
    disc_lr_scheduler = build_lr_scheduler(disc_optimizer, disc_lr_scheduler_configs)

    # data loaders
    train_data_configs = cfg.pop("train_data")
    dataset_name = train_data_configs.dataset.get("path")
    transforms_config = train_data_configs.pop("transforms", None)
    data_loader_configs = train_data_configs.pop("dataloader")

    data_transform = build_transforms(
        transforms_config,
        dataset_name=dataset_name,
    )
    dataset = build_dataset(
        train_data_configs.pop("dataset"),
        transforms=data_transform,
    )
    collate_fn = None
    train_loader = build_dataloader(
        dataset, collate_fn=collate_fn, dataloader_config=data_loader_configs
    )
    print(f" *** Train data loader: {len(train_loader)} ***")

    # build eval data loader
    eval_data_configs = cfg.pop("eval_data", None)
    dataset_name = eval_data_configs.dataset.get("path")
    eval_transforms_config = eval_data_configs.pop("transforms", None)
    eval_data_loader_configs = eval_data_configs.pop("dataloader")

    eval_data_transform = build_transforms(
        eval_transforms_config, dataset_name=dataset_name
    )
    eval_dataset = build_dataset(
        eval_data_configs.pop("dataset"),
        transforms=eval_data_transform,
    )
    eval_collate_fn = None
    eval_loader = build_dataloader(
        eval_dataset,
        collate_fn=eval_collate_fn,
        dataloader_config=eval_data_loader_configs,
        # use_distributed_sampler=True,
    )
    print(f" *** Eval data loader: {len(eval_loader)} ***")

    # extra configs for acceleration
    accelerate_configs = configs.pop("accelerate", DictConfig({}))

    trainer = VideoTokenizerTrainer(
        model=model,
        ema_update_fn=ema_update_fn,
        discriminator=disc_model,
        optimizer=optimizer,
        disc_optimizer=disc_optimizer,
        lr_scheduler=lr_scheduler,
        disc_lr_scheduler=disc_lr_scheduler,
        train_loader=train_loader,
        logger=logger,
        eval_metrics=eval_metrics,
        num_train_steps=num_train_steps,
        grad_accum_every=grad_accum_every,
        apply_gradient_penalty_every=apply_gradient_penalty_every,
        max_grad_norm=max_grad_norm,
        discr_start_after_step=discr_start_after_step,
        eval_loader=eval_loader,
        eval_every_step=eval_every_step,
        eval_for_steps=eval_for_steps,
        accelerate_configs=accelerate_configs,
        **train_configs,
    )

    if checkpoint_path is not None:
        trainer.load(checkpoint_path)
    elif auto_resume:
        raise NotImplementedError
        trainer.resume_checkpoint()

    trainer.fit()


def get_args_parser(add_help: bool = True):
    parser = argparse.ArgumentParser("F-MAE training", add_help=add_help)
    parser.add_argument(
        "--config-file",
        "--config_file",
        default="",
        metavar="FILE",
        help="path to config file",
    )
    parser.add_argument(
        "--auto_resume",
        action="store_true",
        help="Whether to not attempt to resume from the checkpoint directory. ",
    )
    parser.add_argument(
        "--checkpoint_path",
        "--checkpoint-path",
        default=None,
        help="manually restore from a specific checkpoint directory",
    )
    parser.add_argument(
        "opts",
        help="""
Modify config options at the end of the command. For Yacs configs, use
space-separated "PATH.KEY VALUE" pairs.
For python-based LazyConfig, use "path.key=value".
        """.strip(),
        default=None,
        nargs=argparse.REMAINDER,
    )
    parser.add_argument(
        "--output-dir",
        "--output_dir",
        default="logs_TEST",
        type=str,
        help="Output directory to save logs and checkpoints",
    )

    return parser


if __name__ == "__main__":
    args = get_args_parser(add_help=True).parse_args()
    distributed.enable(overwrite=True, dist_init=False)
    cfg = setup_configs(args)
    main(cfg, checkpoint_path=args.checkpoint_path, auto_resume=args.auto_resume)


==> figures_results/GITHUB-REPO/flex_gen/setup.py <==
from setuptools import setup, find_packages

setup(
    name='flex_gen',
    packages=find_packages(),
)


